Testing the Froggatt-Nielsen Mechanism with Lepton Flavor and Number Violating Processes

The Froggatt-Nielsen (FN) mechanism offers an elegant explanation for the observed masses and mixings of Standard Model fermions. In this work, we systematically study FN models in the lepton sector, identifying a broad range of charge assignments ("textures") that naturally yield viable masses and mixings for various neutrino mass generation mechanisms. Using these textures, we consider higher-dimensional operators consistent with a FN origin and find that natural realizations predict distinct patterns in lepton flavor- and number-violating observables. For Dirac and Majorana neutrinos, FN-related correlations can lead to detectable rates of charged lepton flavor violation at next-generation low-energy experiments. Majorana and type-I seesaw models predict measurable rates of neutrinoless double beta decay. Determination of inverted neutrino mass ordering would exclude the Dirac neutrino FN scenario. Only a small minority of purely leptonic FN models predict detectable flavor violation at future muon colliders, though it is possible that a combined analysis with the quark sector will reveal motivated signals. These findings highlight the power of the FN mechanism to link neutrino mass generation to testable leptonic observables, offering new pathways for the experimental exploration of lepton number and underscoring the importance of next-generation low-energy probes.

==> anc/dirac_tex_pheno_cosmo.csv <==
,L1,L2,L3,e1,e2,e3,nu1,nu2,nu3,F1.375 (%),F2 (%),F5 (%),$\epsilon$,NO,$\Lambda_\textrm{exp}$,$\tau\rightarrow \mu\mu\mu$,$\tau\rightarrow \mu^- e^+ \mu^-$,$\tau\rightarrow \mu^- e^+ e^-$,$\tau\rightarrow e^-\mu^+\mu^-$,$\tau\rightarrow e^-\mu^+ e^-$,$\tau\rightarrow eee$,$\tau\rightarrow \mu\gamma$,$\tau\rightarrow e\gamma$,$\mu\rightarrow e\gamma$,$\mu\rightarrow eee$,"$\mu\rightarrow e,\textrm{Al}$","$\mu\rightarrow e,\textrm{Au}$","$\mu\rightarrow e,\textrm{Ti}$",$\mu\mu \rightarrow e \mu$,$\mu\mu\rightarrow e\tau$,$\mu\mu \rightarrow \mu\tau$
0,6,5,5,-3,-2,0,9,8,8,0.042,3.02,63.022,0.09979097791529817,0.9683399796485901,1327620.3416833067,1.2119134969716637e-15,7.289531497388607e-17,3.1132190333726177e-15,2.4466899143473656e-16,7.258608559983004e-18,2.8447876108676197e-16,1.8979977843811299e-13,1.4344597803275724e-14,4.2000000000000013e-13,3.507418284583683e-15,1.3520021628332285e-14,3.6394923226705624e-14,2.418945730764806e-14,0.4717771727384826,0.9655297133092677,3.608094494667675
1,3,3,3,-6,-5,2,9,9,8,0.034999999999999996,1.9480000000000002,62.266,0.07035920894476215,0.9999799728393555,1437466.5666935237,6.858533503686744e-16,3.380183090392274e-16,1.1582802880640696e-15,6.554393394471237e-16,3.0710823784781577e-16,1.2252000988675561e-15,3.690895285226998e-14,3.563641501205199e-14,4.2e-13,7.230827240096622e-15,1.2342894565998846e-13,3.5105560687542413e-13,2.24499874032945e-13,3.492992194961665,1.4815546278291003,3.464554812474082
2,3,3,3,-6,-1,2,9,9,8,0.034999999999999996,1.9480000000000002,62.266,0.07035920894476215,0.9999799728393555,1420501.691526554,7.182156634998315e-16,3.236260907218706e-16,1.1983297700098025e-15,6.795373404436542e-16,3.2050177082547003e-16,1.0780247866233872e-15,3.548625805657698e-14,2.9773488883591077e-14,4.199999999999999e-13,7.391564232588435e-15,1.1095421466708752e-13,3.1576443544168403e-13,2.0179295641224984e-13,3.3142858895914165,1.642299111962935,3.6388616719474984
3,7,7,6,-4,-2,0,9,9,9,0.031,1.8849999999999998,47.265,0.14072151255013587,0.9985899925231934,1021431.6388485469,2.5522713360105613e-15,2.0649038001827335e-15,9.126799996145338e-15,8.525358784829223e-16,3.70313677482322e-16,1.7200222976406234e-15,6.813220813926158e-13,6.823973124358731e-14,3.6677512390014603e-13,9.623241285339618e-15,2.4480977557953606e-13,7.000000000000002e-13,4.4535730856018246e-13,6.118059354778703,1.728158064727541,2.8399999752723857
4,7,7,6,-4,-3,-1,9,7,7,0.036000000000000004,3.065,53.964,0.10698897329815603,0.9992300271987915,1238865.5187650146,5.335270105383405e-16,2.1419547137153025e-16,1.358445885735979e-15,2.9769563868451353e-16,1.1123795212745734e-16,3.419114397966945e-16,7.678139578684336e-14,8.313417931633996e-15,4.199999999999998e-13,7.32072849873716e-15,1.5606988554021366e-13,4.563737679914455e-13,2.8513107909466296e-13,3.1117775378395907,0.9764619652559593,1.813356694197193
5,3,3,3,-5,0,2,9,9,8,0.034999999999999996,2.041,62.239999999999995,0.07031179209913321,0.9999600052833557,1387114.27141066,7.757446312540726e-16,3.690673375513281e-16,1.238107845144004e-15,7.081046912578816e-16,3.6933584007662355e-16,1.2778229048698486e-15,3.635405792316038e-14,3.453275800202708e-14,4.2000000000000003e-13,7.67609189773916e-15,1.2256099003214243e-13,3.582549472851072e-13,2.2477465284811176e-13,3.691012184470977,1.6314405562335954,4.192965999072438
6,3,3,3,-1,0,2,9,9,8,0.034999999999999996,2.041,62.239999999999995,0.07031179209913321,0.9999600052833557,1394933.6007020473,7.818454289543949e-16,3.722066369273069e-16,1.2985049378395328e-15,7.7925019016132645e-16,3.3320073043974996e-16,1.267186940834163e-15,3.835495907005588e-14,3.7877919079873695e-14,4.2000000000000003e-13,7.451856099964272e-15,1.1668007835443428e-13,3.337436838377359e-13,2.12385578551014e-13,3.89235195382376,1.7386310915981256,4.070140827927414
7,6,5,5,-3,-2,0,9,7,7,0.027,1.9220000000000002,47.507,0.0845283391910712,0.9709200263023376,1039606.0259568515,2.5506617517767277e-15,1.8590673024157514e-16,5.414482584032432e-15,5.595010115125554e-16,1.7542372715746976e-17,5.063621719834318e-16,2.742398814431002e-13,1.8973904130792404e-14,4.1999999999999993e-13,4.57712705611684e-15,3.2908956705444936e-14,9.468678637458064e-14,6.010085115046505e-14,1.2672731548899543,2.4500455795315954,9.759542488632686
8,7,3,3,-5,0,2,9,9,9,0.027999999999999997,1.722,65.211,0.0800861057596513,0.9356300234794617,1411569.8770428267,4.943024069618369e-16,8.18615789105505e-17,1.083196287865794e-15,3.409111430897118e-16,3.310358437780872e-17,9.882591868678542e-16,6.034410868547876e-14,6.106517217784871e-14,4.2000000000000003e-13,4.43183716858616e-15,3.514107180658896e-14,9.963094201685083e-14,6.371574238566809e-14,0.8810316924690904,0.39647691918643463,1.7995368720660503
9,6,6,6,-4,-3,-1,9,6,5,0.026,1.2409999999999999,53.208,0.07098004671918916,0.9999600052833557,1425466.2665565622,7.660633675940783e-16,2.9733470052883532e-16,1.3093556047199751e-15,6.961702620864536e-16,3.10670641074474e-16,1.2432024857635626e-15,4.4940721234488625e-14,3.9848352999734156e-14,4.1999999999999993e-13,7.193223332477521e-15,1.2871963769286776e-13,3.6323753289613346e-13,2.3354646168313257e-13,3.366785609894581,1.4970204240033558,3.7311193268739387
10,6,5,5,-3,-2,-1,9,6,6,0.025,1.526,47.894,0.0683642887185187,0.9704599976539612,597269.4062883485,1.8530585793753698e-14,1.0400597791437781e-14,3.273055964026361e-14,2.8004196899734082e-15,1.64033356525294e-15,7.811056797129327e-16,8.890588136376182e-13,1.6451669577775565e-14,4.199999999999999e-13,8.441939021278213e-15,1.2887432951019894e-13,3.689871510975258e-13,2.3457691533231996e-13,6.330516735543688,18.307354748780494,93.97176536750716
11,7,6,6,-4,-3,-1,9,7,7,0.029,3.069,63.897999999999996,0.09993893871117634,0.9703500270843506,1335809.965648731,1.1596115370882787e-15,6.798184395922678e-17,2.9652216513715733e-15,2.3162710859085393e-16,6.540409183473416e-18,2.6452822202591196e-16,1.8005928535951442e-13,1.3131311135418697e-14,4.1999999999999993e-13,3.4266143446035886e-15,1.3200665030904484e-14,3.6266141232094844e-14,2.3745492829944725e-14,0.447540923902748,0.9090999955219292,3.7531126664153067
12,6,6,5,-3,-2,0,9,9,9,0.025,2.682,57.168,0.12110052194890358,0.9992899894714355,1481412.136210716,3.4603465532456333e-16,1.1805000018252823e-16,9.5628935353919e-16,1.8041742534473582e-16,6.949407745479117e-17,2.412146643662369e-16,6.097783107470658e-14,7.147390186665934e-15,4.199999999999999e-13,5.614415682916512e-15,6.903112614981516e-14,1.9491153810388981e-13,1.2528456036016393e-13,1.731510681765467,0.5721145855367027,1.0186537337240802
13,7,7,7,-5,-4,-2,9,5,4,0.023,1.304,53.117999999999995,0.07102576672166283,0.9999600052833557,1471922.286619184,6.493033724093486e-16,2.6560478478992826e-16,1.0234939866690503e-15,6.032609178317395e-16,2.917413403434231e-16,1.032879144280904e-15,3.087568842448067e-14,2.922435277572105e-14,4.2e-13,6.9147816895056655e-15,1.0300859655675548e-13,2.9994406810018304e-13,1.8862388859764747e-13,3.0719713041577097,1.4028394263196104,3.1107517485885543
14,6,6,5,-3,-2,0,9,8,8,0.03,3.1109999999999998,53.595000000000006,0.10701499845984862,0.9992200136184692,1247341.1113297038,5.302602192815652e-16,2.0595513469898896e-16,1.199403000523037e-15,2.93620977562009e-16,1.2604336722628818e-16,3.191336092846148e-16,6.83916120231993e-14,7.826383990120977e-15,4.200000000000001e-13,7.699484768817106e-15,1.4472872060487045e-13,4.15731188401698e-13,2.6397475027046176e-13,2.987866663078552,1.004616294368108,1.8888746805006955
15,4,4,4,-2,-1,1,9,8,7,0.022000000000000002,1.2309999999999999,53.327000000000005,0.07095829866660303,0.9999899864196777,1411750.521068896,7.394647631214135e-16,3.380984966281699e-16,1.2192783929187716e-15,6.531902539344428e-16,3.379736563936983e-16,1.2021540311378197e-15,3.881728829628302e-14,3.309423562249363e-14,4.2000000000000003e-13,7.214345665605056e-15,1.2318871805254023e-13,3.6006395921020233e-13,2.253150378106239e-13,3.646961053495446,1.4544919041428994,3.7857591527245407
16,4,4,4,-6,-1,1,9,8,7,0.022000000000000002,1.2309999999999999,53.327000000000005,0.07095829866660303,0.9999899864196777,1448268.74889814,6.434894502166331e-16,3.041584697925766e-16,1.108638106454422e-15,6.409385609298931e-16,3.004826743707942e-16,1.1023077948861316e-15,3.440617412057546e-14,3.23982366167152e-14,4.199999999999999e-13,7.190005963619033e-15,1.1173399267469801e-13,3.249275424192078e-13,2.0477395279951683e-13,3.0325699323017647,1.4462675299202272,3.345736717673788
17,5,5,4,-2,-1,1,9,9,9,0.025,2.7119999999999997,50.483,0.10495021236781506,0.9995999932289124,1174021.236572159,7.386127964208165e-16,2.6908384253427573e-16,1.7092324938471724e-15,4.2026418004717796e-16,1.6971389826104992e-16,4.711550480545527e-16,9.171896700136161e-14,9.461548287070223e-15,4.199999999999999e-13,8.965786810309502e-15,1.7073412478905224e-13,4.890720177729632e-13,3.109973959881476e-13,4.065914362114484,1.4116500866040653,2.63887962513234
18,7,6,6,-4,-3,-1,9,6,6,0.027999999999999997,1.934,47.465,0.08433923899253194,0.9702600240707397,1049241.936951479,2.3259975236010337e-15,1.8831143587616393e-16,4.9560908139886735e-15,5.451632119705134e-16,1.929213321603265e-17,5.175073216981706e-16,2.4386023265250135e-13,1.927185122587502e-14,4.2e-13,4.8488647599346614e-15,3.0406153207737985e-14,8.681086259899908e-14,5.522748775302407e-14,1.235913449355472,2.4028480022753658,8.959406637095233
19,4,4,4,-7,-6,1,9,8,7,0.017,1.2670000000000001,53.592,0.07094785512423475,0.9999499917030334,1433161.0998961197,6.914740094526655e-16,3.0152816940050927e-16,1.0718762465943526e-15,6.762727662310601e-16,2.9373255457630885e-16,1.2501801886006372e-15,3.413892406504546e-14,3.7095831064386386e-14,4.1999999999999993e-13,7.206844057843114e-15,1.2307427972642595e-13,3.5532828375821683e-13,2.2475319977476944e-13,3.365502223157773,1.5305968819726965,3.3863229502108423
20,4,4,4,-7,-2,1,9,8,7,0.017,1.2670000000000001,53.592,0.07094785512423475,0.9999499917030334,1434178.4064347653,6.778686016343317e-16,3.145475923311389e-16,1.1297014589994817e-15,6.386534648006128e-16,3.255464145011245e-16,1.1610456889814212e-15,3.7226385070253337e-14,3.63125146926244e-14,4.200000000000001e-13,7.548171753146657e-15,1.1705073990080611e-13,3.4072338380708797e-13,2.1441120109001892e-13,3.4398362291288103,1.4214444789406078,3.444329533531741
21,5,4,4,-2,-1,1,9,9,9,0.016,1.53,53.305,0.09747283238167705,0.9361600279808044,1398327.8938296775,8.75122386502282e-16,6.630720032193787e-17,2.246216161686522e-15,1.982265624552636e-16,6.866769639853172e-18,2.5330320938575445e-16,1.360851583203908e-13,1.2764894720337612e-14,4.199999999999999e-13,3.3782892009943005e-15,1.2513822550594324e-14,3.338685858440967e-14,2.2398331174377027e-14,0.3797429952953458,0.7542883050109667,2.670326491730055
22,7,7,7,-4,-3,0,9,9,8,0.023,1.838,64.738,0.14032210229872963,0.998520016670227,1429738.0616487672,6.14300724199261e-16,3.0472244857723907e-16,8.197992225745089e-16,5.571948246634902e-16,3.1968275941141253e-16,7.477488681621468e-16,1.2642200086660758e-14,1.126321130257617e-14,4.2000000000000003e-13,7.254077096672836e-15,1.175118534266173e-13,3.376261656563154e-13,2.1459007786443451e-13,3.259430092635372,1.5401735138276973,3.8219815849633125
23,4,4,4,-2,-1,1,9,8,8,0.017,1.2710000000000001,67.47800000000001,0.07915925634028834,0.9369000196456909,1703174.9569179215,3.836131445516472e-16,1.6784841411458989e-16,7.100696285867336e-16,3.5772489585435626e-16,1.3576303024985898e-16,6.965326129541618e-16,2.9014596253326505e-14,2.6405988023754543e-14,4.2e-13,5.334368587619824e-15,5.831383027265866e-14,1.6799192333835099e-13,1.0640753555518823e-13,1.7684151825866021,0.7199670490252958,1.7587112109160674
24,4,4,4,-6,-1,1,9,8,8,0.017,1.2710000000000001,67.47800000000001,0.07915925634028834,0.9369000196456909,1692572.9157217545,4.1032402192842984e-16,1.7553334714141744e-16,7.739129770458409e-16,3.910621045620929e-16,1.6134208706759047e-16,7.31606252582421e-16,3.118432983478451e-14,2.7418562913938744e-14,4.199999999999999e-13,5.2677832461589534e-15,5.762012566803231e-14,1.652632878115463e-13,1.0501498628659882e-13,1.817968701351302,0.7541374274326017,1.7894348527825334
25,7,3,3,-5,0,2,9,9,8,0.022000000000000002,1.489,54.464,0.07264934884638655,0.9998300075531006,1220869.0884266705,8.110696535867633e-16,1.6277934624669213e-16,1.4425331273375114e-15,5.409571040034161e-16,8.345616432233434e-17,1.3515564816465405e-15,7.19598940744413e-14,7.535116002166671e-14,4.2000000000000003e-13,5.421870376378346e-15,6.511785622083203e-14,1.8298501244194676e-13,1.1815658399015462e-13,1.7804903131524024,0.7912697048263508,3.383956319564141
26,4,3,3,-1,0,1,9,8,8,0.019,1.316,46.913,0.06818365598452472,0.9702200293540955,614790.5483079862,1.6781077833757252e-14,9.579589061680458e-15,3.096213410998617e-14,2.678195403123489e-15,1.5677530380407302e-15,7.125430258805003e-16,9.69231912695821e-13,1.6146019488324032e-14,4.2e-13,7.862526351429091e-15,1.1972969421485514e-13,3.456394723033194e-13,2.1848372089399865e-13,5.386306960539204,17.53743641700761,82.4863807303242
27,5,4,4,-2,-1,1,9,8,8,0.022000000000000002,1.778,46.724,0.08433805917631047,0.9704300165176392,1082360.998676142,1.9517460822659356e-15,1.6702340827490031e-16,3.888323149321054e-15,4.878513099126861e-16,1.698815115257092e-17,4.2164236022831553e-16,1.81523067477521e-13,1.616642766564754e-14,4.2000000000000003e-13,4.4656762369559375e-15,2.9074169776491664e-14,8.042772596900044e-14,5.237841462144958e-14,1.090057917684062,2.1374942502163337,7.810408026303231
28,6,6,5,-3,-2,0,9,9,8,0.017,1.9959999999999998,43.306,0.11331441048505679,0.9999300241470337,1374364.3525711508,2.990422542267547e-16,9.288714730910176e-17,7.602520931076762e-16,1.5124141369829074e-16,4.983803334365142e-17,1.7350208470618716e-16,4.689600618708062e-14,6.23412417692999e-15,4.199999999999999e-13,6.8795116394938275e-15,1.0046754808190003e-13,2.892051563217244e-13,1.834978177749834e-13,2.6215441465220555,0.46463656907509215,0.9990064107383414
29,7,7,7,-4,-3,-1,9,9,8,0.016,1.361,64.53999999999999,0.13872466218616217,0.9986400008201599,1404248.2285488935,6.213748003972364e-16,3.7104965845155227e-16,8.156963222878515e-16,6.146761699977056e-16,3.497561067237414e-16,8.467390070401455e-16,1.1330429210774384e-14,9.92809838025046e-15,4.200000000000001e-13,7.489200334070627e-15,1.3294861777059096e-13,3.895689172759338e-13,2.4372078997650337e-13,3.7233278665797678,1.6402717762375898,3.8571527256814027
30,7,7,7,-5,-4,-2,9,5,5,0.016,1.313,67.448,0.07919882476590842,0.9366000294685364,1677231.515362788,4.1793286561783625e-16,1.7449385816201823e-16,7.973188230815937e-16,3.853468178466848e-16,1.6637961252755498e-16,7.530343644878999e-16,3.162043972305796e-14,2.6758755154267718e-14,4.2000000000000003e-13,5.412567309369401e-15,5.527213861203699e-14,1.6010786168078735e-13,1.0087419242064095e-13,1.9928634034481842,0.8268262744597847,1.9786853921463041
31,5,4,4,-2,-1,0,9,7,7,0.017,1.529,47.661,0.0682907584465123,0.9715499877929688,604010.8904183927,1.8349875777135405e-14,9.09365180565891e-15,3.134387238217312e-14,2.511372531342276e-15,1.4990053304848682e-15,6.7049528956581925e-16,8.842369596247728e-13,1.5889046492444827e-14,4.2e-13,7.71694192752743e-15,1.3538137455287686e-13,3.9258216622644045e-13,2.4743027215246416e-13,5.641578734728813,16.453853444499483,89.55992298969915
32,3,3,3,-5,0,2,9,8,8,0.013999999999999999,0.9450000000000001,59.934,0.06431795907581468,0.9381399750709534,1228210.2542849558,1.16814168305915e-15,5.394487888060172e-16,1.7165675203459493e-15,1.177939039241329e-15,5.156150957618338e-16,1.9041362844851323e-15,4.258978016509989e-14,4.528206014457643e-14,4.2e-13,1.0226679658769354e-14,1.9768423271549552e-13,5.812810204962727e-13,3.614970946036614e-13,6.084699014790281,2.8457017161435707,6.262767945488432
33,3,3,3,-1,0,2,9,8,8,0.013999999999999999,0.9450000000000001,59.934,0.06431795907581468,0.9381399750709534,1247993.3232273478,1.1531562421367547e-15,5.896373451917073e-16,1.6918596988232204e-15,1.0965669153051323e-15,5.351703972638397e-16,1.801634295042501e-15,3.841791860204308e-14,3.918665814712643e-14,4.1999999999999983e-13,9.74975126881552e-15,2.0344715717205575e-13,6.004947704247517e-13,3.732198702473942e-13,5.822783504094575,2.719067845533563,6.680033046508234
34,6,6,6,-4,-3,-1,9,6,6,0.017,1.264,67.494,0.07926686098568332,0.9368100166320801,1643767.2915364208,4.159556399804026e-16,1.7869415546034384e-16,8.248478265534281e-16,4.164152607804024e-16,1.7110198406826756e-16,8.105176539696443e-16,3.105466120430717e-14,3.114522896257314e-14,4.200000000000001e-13,5.579321133383141e-15,6.804956651299442e-14,1.9350392393368124e-13,1.2383299483314088e-13,1.8335317202719927,0.8784116600394636,2.042498800207072
35,5,4,4,-2,-1,1,9,9,8,0.016,1.6840000000000002,48.372,0.08971311074778543,0.999779999256134,1287316.4952329476,1.0720589971748908e-15,1.151304567737095e-16,2.4453407148910345e-15,3.1492243344337716e-16,1.5265292060826386e-17,3.9254153868165347e-16,1.3111813063181036e-13,1.624244654933501e-14,4.200000000000001e-13,4.034311068259066e-15,2.1729171228019756e-14,5.989273330662413e-14,3.922218497504097e-14,0.6722909541019888,1.1822960366807322,3.9614651771974905
36,4,4,4,-7,-2,1,9,8,8,0.011000000000000001,1.304,67.45100000000001,0.07929377568655686,0.9379500150680542,1702410.8765215932,3.8528038694507077e-16,1.4446271767751719e-16,7.430819384420241e-16,3.7662828007325933e-16,1.6170135043673312e-16,7.651934939211018e-16,2.8497836342504046e-14,2.663818647891915e-14,4.1999999999999993e-13,5.0554289908861326e-15,5.392103592407014e-14,1.481902044076125e-13,9.705067917404793e-14,1.7183527078662584,0.7990597639287976,1.856327230343246
37,4,4,4,-7,-6,1,9,8,8,0.011000000000000001,1.304,67.45100000000001,0.07929377568655686,0.9379500150680542,1665426.621355704,4.190011713313877e-16,1.8829921178358916e-16,8.273609167738391e-16,3.516639686987017e-16,1.5943828782945622e-16,7.437968614457478e-16,3.1714261499587966e-14,2.7547235152445665e-14,4.200000000000001e-13,5.521095450959964e-15,6.210549801752542e-14,1.7609744630323757e-13,1.127444113386416e-13,1.8546652944648718,0.755140754807935,1.94678095902881
38,7,7,6,-4,-3,-1,9,8,7,0.012,1.299,36.284,0.11441566970290475,0.999970018863678,1345409.9230032342,2.935733253949222e-16,1.0178128314283172e-16,7.32163198823693e-16,1.46071758287514e-16,5.771967745350651e-17,1.9287416318662005e-16,4.356696747418934e-14,6.9723609265428204e-15,4.2e-13,6.988853423038042e-15,1.054352830010584e-13,3.0832994542436505e-13,1.931867516789247e-13,2.7070106233559073,0.44230393827681946,1.0218001151665257
39,7,3,3,-5,0,2,9,8,8,0.01,0.8109999999999999,51.343,0.06692657407200166,0.9701099991798401,1126991.1951683976,9.183056887898958e-16,2.0487556820752611e-16,1.6177348041081074e-15,6.692861600539739e-16,1.2534707245706547e-16,1.3487874746917779e-15,7.405257781685833e-14,6.561139829798804e-14,4.2e-13,6.7513680681055744e-15,1.0039080074569859e-13,2.920053245072095e-13,1.8331368442616565e-13,2.6595325767824556,1.118655535715444,4.2100515527200955
40,7,6,6,-4,-3,-2,9,5,5,0.013999999999999999,1.5310000000000001,47.978,0.06839629652148187,0.9700800180435181,599995.4384694642,1.8669133086040496e-14,1.0440474414357569e-14,3.2409426758741786e-14,2.8044790933256955e-15,1.5373694962482113e-15,7.544158927667245e-16,9.259777584596823e-13,1.7416078439110432e-14,4.1999999999999993e-13,7.985585439627759e-15,1.5074009991729234e-13,4.374972547229336e-13,2.755570820311521e-13,6.058805743037937,18.441798232993865,89.61026697596282
41,6,5,5,-3,-2,0,9,8,7,0.016,1.176,42.487,0.0908946422631071,0.9999399781227112,1214310.5579007156,1.3954407361503958e-15,1.2073215562565103e-16,3.0794354451773582e-15,3.615205526462683e-16,1.491268162628521e-17,3.774994385226386e-16,1.698333555231172e-13,1.6378836425380688e-14,4.2000000000000003e-13,4.071209581379414e-15,2.2900372312686014e-14,6.240113749311808e-14,4.1032487100653593e-14,0.8001784465688677,1.4265186384192023,4.944562245145859
42,7,7,7,-5,-4,-2,9,4,4,0.015,0.9560000000000001,59.887,0.06429638181053553,0.9363700151443481,1247826.332929782,1.1651553525802808e-15,5.477533545602489e-16,1.7837328320097456e-15,1.0844089384666915e-15,5.697414035140354e-16,1.8199630614682476e-15,4.5610786402769234e-14,4.814152679387781e-14,4.199999999999999e-13,9.974554948222691e-15,1.8413630448690676e-13,5.311895948021362e-13,3.353824667140238e-13,5.479415001279538,2.7003820163315866,5.865730857742315
43,3,3,3,-6,-1,2,9,8,8,0.013,0.9329999999999999,59.858,0.06441001719693994,0.9377700090408325,1237007.8682172284,1.1605091126473623e-15,5.885523556948803e-16,1.777638421097222e-15,1.063559418055928e-15,5.248472989170266e-16,1.875033206265373e-15,4.675489624195382e-14,4.155142897004448e-14,4.199999999999998e-13,9.558603526439981e-15,2.0725998194537794e-13,6.014467919273119e-13,3.784339542720584e-13,6.513604738096691,2.6230129115432907,6.499300826620293
44,3,3,3,-6,-5,2,9,8,8,0.013,0.9329999999999999,59.858,0.06441001719693994,0.9377700090408325,1236254.1827693908,1.1105546544564792e-15,5.88846031084676e-16,1.7922865066898485e-15,1.0349319148777201e-15,5.296087937148966e-16,1.8598167685227886e-15,4.238333500392255e-14,4.4597813054464285e-14,4.2e-13,9.625075002889392e-15,2.1441781707164421e-13,6.232587842940281e-13,3.922445063769516e-13,6.642879544754588,2.538702716061198,6.090242183888093
45,3,3,3,-6,-1,2,9,9,9,0.011000000000000001,0.812,65.12,0.07762554016207417,0.8979499936103821,1639914.1507404195,4.3431416115822746e-16,1.856776795049091e-16,7.276604305275383e-16,4.159179386457354e-16,1.506275097324774e-16,7.80765625967093e-16,2.7533378825526344e-14,2.6331132244031068e-14,4.1999999999999993e-13,5.4372973942046956e-15,6.997804285169149e-14,2.0146692495172026e-13,1.276878214856012e-13,2.2498428312352687,0.9017436174124751,2.129917435464784
46,3,3,3,-6,-5,2,9,9,9,0.011000000000000001,0.812,65.12,0.07762554016207417,0.8979499936103821,1656456.0723951969,4.264119830531627e-16,1.7410531694970164e-16,7.643943859281466e-16,3.827813328263695e-16,1.6056712182616972e-16,7.645360410942479e-16,2.851680851780405e-14,2.6354663750100893e-14,4.2000000000000003e-13,5.4477429487549376e-15,7.657999124832729e-14,2.220163749646719e-13,1.39660770373885e-13,2.0466071850160477,0.8117334615264609,2.0280504392992746
47,7,6,6,-4,-3,-1,9,7,6,0.01,1.153,42.167,0.09092972273570883,0.9998300075531006,1238923.3960665052,1.2578730002426356e-15,1.2383875013849228e-16,3.0224583276729295e-15,3.2913784099928975e-16,1.386521352768509e-17,3.9097443142325625e-16,1.5872649138549058e-13,1.7166236291651447e-14,4.200000000000001e-13,4.1516109946794474e-15,2.1087952244190856e-14,5.79447607601836e-14,3.7948754938689915e-14,0.634949754974897,1.2933575267670834,4.491667756332924
48,5,5,5,-3,-2,0,9,7,7,0.009000000000000001,1.2149999999999999,67.452,0.0792063919589414,0.9370899796485901,1730294.1590171685,3.5539900454446803e-16,1.4657021988140415e-16,6.603616705326132e-16,3.696098053220215e-16,1.417313141010619e-16,6.698752528868888e-16,2.6571399839871306e-14,2.413751652879975e-14,4.199999999999999e-13,5.1400235156571365e-15,5.060843668258302e-14,1.458940926656711e-13,9.24754532024856e-14,1.530159872125154,0.7375939375313972,1.687818553203955
49,5,5,5,-7,-2,0,9,7,7,0.009000000000000001,1.2149999999999999,67.452,0.0792063919589414,0.9370899796485901,1729231.284476701,3.5408431305941404e-16,1.3774712293204878e-16,6.944824435338945e-16,3.544801358170313e-16,1.292835234083611e-16,6.848878327750016e-16,2.8646478803709236e-14,2.4207566702378433e-14,4.1999999999999993e-13,5.057970807931822e-15,5.010052239202659e-14,1.4658298222573907e-13,9.172755489993868e-14,1.6574298065705262,0.7152489372196011,1.5835421573546098
50,4,4,4,-2,-1,1,9,7,7,0.01,0.9450000000000001,59.831,0.0643131784262773,0.9364699721336365,1238073.926257075,1.1553478671091915e-15,5.566473569942384e-16,1.8484518713165575e-15,1.0847802648038809e-15,5.211723873167606e-16,1.741105992259007e-15,4.303736494470889e-14,4.399074081882156e-14,4.1999999999999993e-13,9.446141373647523e-15,1.9842355275899417e-13,5.726407319440265e-13,3.6195673715539056e-13,5.961958246683484,2.611442119102478,6.150929425887179
51,4,4,4,-6,-1,1,9,7,7,0.01,0.9450000000000001,59.831,0.0643131784262773,0.9364699721336365,1219610.1771302072,1.272648269288245e-15,6.093564102135471e-16,1.8988498587369845e-15,1.1949159656647727e-15,5.694445145635626e-16,1.773827243280579e-15,4.586177658689016e-14,4.261421210122974e-14,4.1999999999999993e-13,1.0416340624548254e-14,2.1907164832264653e-13,6.352829334484194e-13,4.0082160595963034e-13,6.5391879552442225,2.902613743858681,7.042280005796206
52,7,6,6,-4,-3,-2,9,6,6,0.009000000000000001,1.226,47.132000000000005,0.08345168263570461,0.9698699712753296,923623.5296752733,4.118464058413368e-15,2.042227113410721e-15,8.701729712931396e-15,6.212953722133642e-16,2.6888009513604786e-16,2.90945810391935e-16,4.0106712281662116e-13,1.0753370189947335e-14,4.1999999999999993e-13,4.544775705578737e-15,4.0083571267785485e-14,1.141751046824854e-13,7.283901147516758e-14,1.8752111737812156,3.621849691923178,15.916153024122956
53,7,7,6,-4,-3,0,9,9,9,0.009000000000000001,1.917,56.897,0.1389960922647412,0.9983100295066833,1974474.1534790704,1.5892512742164803e-16,2.918772233826046e-17,4.924679528492284e-16,6.841627952711151e-17,1.9342767358002798e-17,1.3530124462661783e-16,3.6871189742833243e-14,6.555209072889765e-15,4.1999999999999993e-13,3.7922076212100035e-15,2.354830446570964e-14,6.689522672600252e-14,4.269147491312012e-14,0.4718477764551757,0.1607028290753056,0.3387041437328036
54,7,7,7,-4,-3,-1,9,8,7,0.01,1.03,65.473,0.12310659637035154,0.9997400045394897,1180468.0392970329,1.2574748036387125e-15,7.170276029621239e-16,1.4242552410695809e-15,1.0924957963682736e-15,7.207941035426199e-16,1.3539626894750871e-15,1.1945345777948588e-14,9.973708136673054e-15,2.941974192681473e-13,1.0277352123766052e-14,2.433212780310033e-13,6.999999999999998e-13,4.437240891411018e-13,7.1606129496395585,3.1154629570931034,8.000044945437
55,3,3,3,-5,0,2,9,9,9,0.01,0.8089999999999999,64.942,0.07755651060915897,0.8977599740028381,1698651.998307068,3.470811261970127e-16,1.596565428206265e-16,6.863526246931153e-16,3.6748220768348925e-16,1.3933229566666967e-16,7.439723079065629e-16,2.636360589428209e-14,2.6981733698743126e-14,4.1999999999999993e-13,5.064791402474942e-15,5.788709905148812e-14,1.7021149366436734e-13,1.0615100709544097e-13,1.7067905923555151,0.7516369878444026,1.5337966148376079
56,3,3,3,-1,0,2,9,9,9,0.01,0.8089999999999999,64.942,0.07755651060915897,0.8977599740028381,1641887.9759910237,4.574049844977376e-16,1.9464913532140094e-16,7.993120049096437e-16,4.472003225802256e-16,1.7775876914318534e-16,7.98661776111993e-16,2.8846149130537387e-14,2.877136853145353e-14,4.2000000000000003e-13,5.605410292211807e-15,6.562195956392708e-14,1.9193973430021004e-13,1.2038819175838513e-13,2.1572260501148306,0.9749486488758076,2.203363529835163
57,6,5,5,-3,-2,-1,9,7,7,0.009000000000000001,1.2630000000000001,47.08,0.08343302861910223,0.9701700210571289,909363.1837156906,4.200824083479009e-15,1.951523577763322e-15,9.332134795179694e-15,6.768032995571412e-16,3.5639920562301417e-16,3.238826573438378e-16,4.168171928327052e-13,1.1386209063267071e-14,4.200000000000001e-13,4.617004748626113e-15,4.222725447268592e-14,1.2065960179295223e-13,7.678226590011024e-14,1.84940546662745,3.9255814615166087,17.013514408404614
58,4,4,4,-7,-2,1,9,9,8,0.008,1.1820000000000002,65.307,0.0856434958977363,0.9998800158500671,1842333.0139888122,2.943075031572658e-16,1.1806837365031324e-16,5.998531262384327e-16,2.8848337720238067e-16,1.0611687928829264e-16,6.131912879873374e-16,2.6008397416689283e-14,2.591025313049116e-14,4.2000000000000003e-13,4.6590383224754735e-15,4.232342833452221e-14,1.2332249502943257e-13,7.754652299943175e-14,1.3153900599817068,0.5514074072640599,1.3164110763113133
59,4,4,4,-7,-6,1,9,9,8,0.008,1.1820000000000002,65.307,0.0856434958977363,0.9998800158500671,1896658.4213212214,2.8318383392156098e-16,9.427846224553149e-17,5.865513353392203e-16,2.598813624115069e-16,9.96713120445793e-17,5.367662516073903e-16,2.6587021575394964e-14,2.389123063779152e-14,4.2e-13,4.625522344223474e-15,3.527341946494628e-14,1.0131735130622387e-13,6.43853983216152e-14,1.0589818245208815,0.49046401012733754,1.1549643234518139
60,6,5,5,-3,-3,-1,9,5,5,0.006,0.732,32.29,0.0511001336974477,0.9704499840736389,1903441.5998542258,3.454517179931413e-16,2.3907149258200902e-17,5.251628214098922e-16,2.7874695815733726e-17,2.0583324077984e-18,2.4611748451616996e-17,8.667401119759368e-15,2.5585490457924113e-16,4.1999999999999993e-13,2.8645589509301908e-15,4.079997344877993e-15,9.753047589292287e-15,7.069976958171628e-15,0.10871477492265594,0.1048278024527746,2.1526290869396902
61,4,3,3,-1,0,2,9,9,9,0.009000000000000001,0.61,34.37,0.08170069914565749,0.9370800256729126,1074344.7701708993,1.858733016587072e-15,2.0892647417975347e-16,3.7415100947356475e-15,5.213714013340649e-16,2.2254638616247624e-17,4.680870798423765e-16,1.6776376294054167e-13,1.570804212952844e-14,4.2e-13,4.558063355718363e-15,3.742660940482882e-14,1.0461016961005999e-13,6.744708774370564e-14,1.183613049349278,2.2005233346301036,8.287961392962842
62,7,6,6,-4,-2,-1,9,8,8,0.006,0.8750000000000001,53.178000000000004,0.11851194713158482,0.9685500264167786,681007.615397971,2.4005064558906373e-14,7.81583241406547e-16,7.499472469773414e-14,1.6011878432361493e-15,1.0121002222076945e-15,3.962291732529251e-15,5.1392787345405945e-12,2.390348860898737e-13,4.200000000000001e-13,1.0674442797359181e-14,2.102300262465317e-13,6.024650772398985e-13,3.8286044096733584e-13,7.387949641306775,3.047212760594093,47.0023875840343
63,4,4,4,-2,-1,1,9,9,8,0.006999999999999999,1.11,65.304,0.08561500291010102,0.9999300241470337,1928517.7264027814,2.598809852464818e-16,9.82615739337725e-17,5.356263938953188e-16,2.471310979940196e-16,9.391061253792625e-17,4.891973495734157e-16,2.3670013926249485e-14,2.081854403221187e-14,4.2000000000000003e-13,4.610911984266618e-15,3.658488768561556e-14,1.067689969958965e-13,6.73142165762651e-14,1.0898772595596828,0.4660026683566873,1.1429797235076125
64,4,4,4,-6,-1,1,9,9,8,0.006999999999999999,1.11,65.304,0.08561500291010102,0.9999300241470337,1951444.36716544,2.5175204937266657e-16,9.128666506744107e-17,5.168252625564482e-16,2.269849841931928e-16,8.8102349437458e-17,5.086047465149135e-16,2.371451398082567e-14,2.1401904339670206e-14,4.2e-13,4.34856761183602e-15,3.6275982332284636e-14,9.977027172880139e-14,6.531575551923897e-14,1.0144501508346397,0.4210584494497776,1.0860055486856253
65,7,7,7,-5,-4,-2,9,6,5,0.006,0.698,57.13700000000001,0.08629905563121208,0.9999399781227112,1943448.992721947,2.429166241975783e-16,9.58310614310192e-17,5.375484054171454e-16,2.3571041246267126e-16,8.06461395030405e-17,5.298269370317713e-16,2.5421738069961855e-14,2.295395241959834e-14,4.2e-13,4.224358406145059e-15,3.4816028883153145e-14,9.913623133807799e-14,6.329845561891731e-14,0.9524554090363221,0.413950966245394,0.9848384580269384
66,5,4,4,-2,-1,0,9,8,8,0.011000000000000001,1.1560000000000001,46.483999999999995,0.08325532911750796,0.9708099961280823,877476.3493710855,4.617307231659586e-15,2.5981167350391018e-15,1.0878496882170621e-14,7.027427015596522e-16,3.8160668280781733e-16,3.626608525111823e-16,5.062186127221917e-13,1.2437106899579282e-14,4.1999999999999993e-13,4.933394237758863e-15,5.1321364469419226e-14,1.4761169197844682e-13,9.360177656840032e-14,2.1206925685936193,4.149834055946965,17.693080534762355
67,5,5,5,-3,-2,0,9,7,6,0.008,1.2550000000000001,53.244,0.07081182961840383,0.9999399781227112,1428210.889944517,7.196135280991267e-16,3.01174416699562e-16,1.261932907201182e-15,6.744731804998158e-16,3.12941404231335e-16,1.1671854205376775e-15,4.0662282548059044e-14,3.6822963702024773e-14,4.200000000000001e-13,7.235093436744261e-15,1.083313980767876e-13,3.1469875247733636e-13,1.9874195794116335e-13,3.5392302505335094,1.5879110187198398,3.626299232382145
68,5,5,5,-7,-2,0,9,7,6,0.008,1.2550000000000001,53.244,0.07081182961840383,0.9999399781227112,1406888.1845622526,7.274684309565013e-16,3.539996519058282e-16,1.1880913150455888e-15,7.142322064549595e-16,3.2575865328034997e-16,1.2576964929003192e-15,3.6371124089623434e-14,3.922779094033272e-14,4.2000000000000003e-13,7.546144726593375e-15,1.1225293162157086e-13,3.233230228702993e-13,2.0495245703583986e-13,3.70712808073896,1.631297924461205,3.7133167059747083
69,7,7,6,-4,-2,-1,9,8,8,0.006999999999999999,0.5499999999999999,26.333000000000002,0.12462481513932057,0.9987000226974487,1068281.6680442316,1.395938019292071e-15,4.371071192469583e-16,4.803639867150856e-15,6.951358859934677e-16,4.744079767984673e-16,9.18072511168457e-16,3.3365581123852015e-13,1.9896777338340908e-14,1.4765270210572944e-13,8.174013545237861e-15,2.4190656093385656e-13,6.999999999999999e-13,4.4160442325672926e-13,6.593762325111263,2.475723086458117,1.9935090983840136
70,6,5,5,-3,-2,0,9,9,8,0.006,1.147,55.794999999999995,0.10562607804492943,0.9993199706077576,1625736.8425465913,5.692367163259362e-16,4.5032646673054794e-17,1.579949341433719e-15,1.424463451915403e-16,6.0159094918924224e-18,2.0126773845690278e-16,1.0868712829985469e-13,1.1212632619015993e-14,4.200000000000001e-13,3.2215834105154176e-15,9.33647691595023e-15,2.4295065776473192e-14,1.654672701219158e-14,0.28253183619038,0.4823822557775185,1.4912306353974825
71,7,-3,-3,-5,2,2,-2,8,9,0.005,0.634,56.601,0.002420092533725271,0.9427599906921387,39453.17187906967,1.98707308248387e-09,4.790975824452476e-40,3.2737481998358e-09,6.180977981984094e-40,1.2574470280908484e-70,5.88628921502539e-40,4.200000000000001e-08,5.1691478872644193e-39,7.431567954102422e-36,5.48086147703816e-38,1.0540099633502e-37,2.6399024469600193e-37,1.8505374301571403e-37,2.8504279560849353e-24,2.2938613185438182e-24,12771937.691032259
72,5,5,5,-7,-2,0,9,8,7,0.005,0.685,57.29,0.086357021952643,0.9999899864196777,1895569.9684687436,2.8497879702975816e-16,1.0376283361199923e-16,5.726627195454969e-16,2.596209259038093e-16,9.854908138222326e-17,5.451656242684633e-16,2.5701917728284695e-14,2.4245712535628192e-14,4.2000000000000003e-13,4.5742064133523225e-15,4.099081425155628e-14,1.198738504682212e-13,7.50431024503953e-14,1.1760721065420217,0.4842601943686305,1.1876458999518626
73,5,5,5,-3,-2,0,9,8,7,0.005,0.685,57.29,0.086357021952643,0.9999899864196777,1964268.1484328548,2.4731092940102585e-16,8.486863945489774e-17,5.177239116034026e-16,2.277324390205944e-16,8.167226612681687e-17,5.115231409535231e-16,2.382481338464473e-14,2.2919031397635906e-14,4.2000000000000003e-13,4.360029534326274e-15,3.454810022042659e-14,9.716919238747207e-14,6.261121896008475e-14,1.0003287274424393,0.414194757353264,0.9961416569142574
74,6,6,6,-3,-2,0,9,9,8,0.009000000000000001,1.254,68.91199999999999,0.12231284226558586,0.9993100166320801,1196475.793749232,1.1216946014681572e-15,7.331036630645287e-16,1.4143500485995386e-15,1.1477027457680606e-15,5.860247831689533e-16,1.3771629153919183e-15,9.870459570376093e-15,9.269903490314787e-15,2.4458110366006583e-13,9.080781863487384e-15,2.435215807694116e-13,7.000000000000001e-13,4.444307084324871e-13,6.735991613033552,3.2749821387037406,7.353519954871791
75,7,7,6,-4,-3,0,9,8,8,0.008,0.971,43.684,0.12517286253142107,0.9987800121307373,1665610.5817793997,2.0995189420336117e-16,4.660173130667709e-17,5.966165015546719e-16,1.0632368697892003e-16,3.3787157998895836e-17,1.8128989481975561e-16,4.015394105230277e-14,7.7007828297498e-15,4.200000000000001e-13,4.746449328728248e-15,4.354986385210247e-14,1.2364437685076196e-13,7.900918894826678e-14,1.0108695428891818,0.27928337980002377,0.5706292747819242
76,5,5,5,-7,-2,0,9,6,6,0.01,0.9129999999999999,60.094,0.0643249118753114,0.9367600083351135,1255785.616923788,1.0830480236377152e-15,5.943750915127585e-16,1.6390349549599403e-15,1.0609557174391437e-15,4.986954021951058e-16,1.749320906105987e-15,4.250682741028785e-14,4.3623933040846656e-14,4.1999999999999993e-13,1.0101183351468309e-14,1.9454360633691085e-13,5.67928767743528e-13,3.565243003684058e-13,5.8839238767052375,2.6220074624797207,6.102196799112672
77,6,6,6,-4,-3,-1,9,5,5,0.006999999999999999,0.992,59.929,0.06433559825648658,0.9365500211715698,1226132.1483957658,1.1613537171695163e-15,5.486098703730001e-16,1.8465558330719933e-15,1.1802049197432581e-15,5.169830970758965e-16,1.8206957315072167e-15,4.8189777817137255e-14,3.863051313811301e-14,4.1402660721967233e-13,1.0425846369195355e-14,2.389480628149844e-13,6.999999999999999e-13,4.38114080382604e-13,6.1812779453527,2.8371522368215705,6.241070864773968
78,5,5,5,-3,-2,0,9,6,6,0.01,0.9129999999999999,60.094,0.0643249118753114,0.9367600083351135,1254189.428380262,1.1440689549108905e-15,5.220650731682618e-16,1.7795916127803346e-15,1.051307899626368e-15,4.674154978636212e-16,1.7081696713878883e-15,4.327632442634298e-14,4.286696039954049e-14,4.2e-13,9.435459672838578e-15,1.8454578040151918e-13,5.389338552270844e-13,3.3771232628649144e-13,5.995302149724134,2.582145095449204,5.924965299811918
79,7,3,3,-5,0,1,9,8,8,0.006,0.8909999999999999,47.501,0.06530819098260615,0.9711999893188477,1031426.8504291164,1.6449757391091622e-15,2.6685471040361474e-16,2.400452998159526e-15,7.704988948389739e-16,7.663447480306085e-17,1.7000710992681966e-15,8.969982979489866e-14,9.505962588351367e-14,4.1999999999999993e-13,6.767058097867751e-15,8.77321051203381e-14,2.501343295902394e-13,1.595706121767856e-13,2.7577488847662655,1.1948014022782822,7.367851967958603
80,3,2,2,2,0,0,9,8,8,0.006,0.6669999999999999,32.218,0.051276001340872,0.9705700278282166,1935958.5944958585,3.014991752390321e-16,2.32177072783472e-17,5.043824507938775e-16,2.604567483535299e-17,2.049646537897007e-18,2.3306942081173955e-17,7.560390202740524e-15,2.387140718632451e-16,4.1999999999999993e-13,2.88391472052557e-15,3.813396876444976e-15,9.41226830728842e-15,6.656613211665528e-15,0.09549938594896433,0.09943699335789706,1.831625565040264
81,7,7,7,-4,-3,-1,9,8,8,0.006,0.6649999999999999,65.05,0.13235721010832355,0.9387199878692627,1301543.9192072793,7.892754116728139e-16,5.301926802509762e-16,1.0977994409084677e-15,7.807203697876701e-16,4.2769222807906344e-16,1.0129236811802513e-15,1.1525574414403247e-14,1.0384021627211551e-14,4.1999999999999993e-13,8.438256052032044e-15,1.819343504570538e-13,5.235076406054343e-13,3.321074450397492e-13,5.0193197246773975,2.2025745417782665,5.227176390284412
82,7,6,6,-4,-2,0,9,9,8,0.006,0.8059999999999999,50.26199999999999,0.12538106622654818,0.9989299774169922,914325.6242604526,7.73373457049433e-15,2.512579826785699e-15,2.4581516097811968e-14,1.4137014086373375e-15,7.467626410944669e-17,4.144098340648731e-15,1.832867271639043e-12,2.764964749188556e-13,4.2000000000000003e-13,7.22501792619769e-15,9.059541005427173e-14,2.612975436283975e-13,1.6478483876406238e-13,3.0964093979438037,1.6065971165454151,13.263819268696475
83,7,7,6,-4,-2,-1,9,9,9,0.004,0.814,37.667,0.13932551788855918,0.9985899925231934,1066124.6659275226,1.8678629620290455e-15,4.866798644852018e-16,6.307087418310541e-15,8.353303344685842e-16,4.999720075066448e-16,1.2232917410909334e-15,4.650930866088677e-13,4.161550959416545e-14,2.954873476235324e-13,9.004372214014585e-15,2.4057017341963343e-13,7.000000000000002e-13,4.396095379062639e-13,6.790249751186377,2.5639605990036882,2.205398790380513
84,7,6,6,-4,-2,0,9,9,9,0.008,0.79,53.651,0.13317289780544192,0.9369800090789795,974116.9741782474,7.941419495503408e-15,1.9980445817017236e-15,2.5917647124628454e-14,1.030982730835465e-15,4.0671131885996446e-17,3.113896889435235e-15,2.038740281799382e-12,2.1431633708090097e-13,4.199999999999999e-13,5.695433462371417e-15,6.605373916494102e-14,1.9039012495640447e-13,1.205789246488328e-13,2.3876134286286175,1.1105834505764165,10.362992363481212
85,7,7,6,-4,-3,0,9,9,8,0.005,0.9249999999999999,42.656,0.13162553338340713,0.9999200105667114,1805153.5459433128,1.4110091695993014e-16,3.00435720839482e-17,3.875678317205769e-16,6.58045626572917e-17,2.0504397579081054e-17,1.330513141361104e-16,2.6121930836163996e-14,6.518193161172097e-15,4.200000000000001e-13,4.364596761912266e-15,3.4648484186316095e-14,1.0016562065673653e-13,6.316770294558571e-14,0.7955628408544307,0.1522266762372535,0.39596056910936167
86,6,6,6,-4,-3,-1,9,7,6,0.005,0.7080000000000001,57.206999999999994,0.08639336167333558,0.999970018863678,1925972.3699355705,2.661123826905599e-16,9.799481649029249e-17,5.589226157777633e-16,2.4856481128528477e-16,9.428530333815503e-17,5.556899949512759e-16,2.4883165585294044e-14,2.3746133294612375e-14,4.199999999999999e-13,4.424459206767318e-15,3.736387443439326e-14,1.066103705689987e-13,6.806660616601574e-14,1.0869820560465326,0.45997700099928307,1.0713403320426036
87,6,6,6,-4,-2,0,9,9,8,0.004,0.6689999999999999,63.300999999999995,0.12068461369944469,0.9991199970245361,1265327.487553433,2.4411598895355716e-15,1.2313071430981069e-15,7.494445011691314e-15,2.435334155070299e-15,4.7065617329835025e-16,7.291995387302413e-15,5.185313782336669e-13,4.966444806619774e-13,4.2e-13,9.340849637393409e-15,1.8452295309419261e-13,5.258590661953955e-13,3.3560370128296523e-13,5.874897026859281,2.418246009767665,5.125585878068895
88,7,6,6,-3,-3,0,9,9,9,0.003,0.6910000000000001,55.631,0.1328053457470645,0.936240017414093,2009947.764014751,2.4986935260568687e-16,2.5147703635818405e-17,3.9850024967940636e-16,2.9387561582254873e-17,2.6097781253854343e-18,2.5875960874051715e-17,5.024975038182636e-15,2.3740460256041277e-16,4.200000000000001e-13,2.828060557614135e-15,4.355690797687084e-15,1.1014122242443848e-14,7.679348493492201e-15,0.1149620892447207,0.11484444131631687,1.5747563278224377
89,7,-3,-3,-5,2,4,-2,8,9,0.003,0.5760000000000001,56.782,0.0024166422656661892,0.9428399801254272,37785.75159999091,1.2485159799791594e-09,1.5117250589249679e-37,2.107800623839724e-09,2.701960081593297e-37,1.4455225698731237e-70,6.427222082699109e-40,4.1999999999999986e-08,5.113617645158537e-39,8.58564305213401e-36,6.310475969881791e-38,1.0389104656974072e-37,2.5914978745254544e-37,1.8220289780356198e-37,8.8479266536694e-22,9.589706162698023e-22,7143082.02585876
90,6,6,5,-3,-2,1,9,9,9,0.006999999999999999,0.835,39.127,0.12262272418044824,0.9992200136184692,1676062.953502118,2.257311631540961e-16,5.665612898932445e-17,6.1734105588538395e-16,1.1553455901617816e-16,3.890165580266943e-17,2.039171504403528e-16,3.99726789090554e-14,7.690791914133078e-15,4.1999999999999993e-13,4.600583635130531e-15,4.240858553391979e-14,1.2162831469679472e-13,7.72351895703e-14,0.8764197772982876,0.29117164402451645,0.6008310842428979
91,4,4,4,-7,-6,1,9,7,7,0.005,0.9339999999999999,59.899,0.06437038463694762,0.9370099902153015,1249216.7283607656,1.0890977786586222e-15,4.726163212206219e-16,1.6390136144423086e-15,1.0899816637245085e-15,5.121889370199572e-16,1.6568888864947299e-15,4.158790864142228e-14,4.4178055939593e-14,4.200000000000002e-13,9.534165872615843e-15,2.235803515384471e-13,6.495540222060407e-13,4.086688411914398e-13,6.2841558949636624,2.6293581697350783,5.7988215380172985
92,4,4,4,-7,-2,1,9,7,7,0.005,0.9339999999999999,59.899,0.06437038463694762,0.9370099902153015,1226389.5154902348,1.2134581800599906e-15,5.7523169372641e-16,1.941482025353388e-15,1.1566879141319249e-15,5.499351936081935e-16,2.0287543739531328e-15,4.659115630670428e-14,4.9051660905917496e-14,4.200000000000001e-13,1.0162182471524844e-14,1.9556649918156723e-13,5.757073360594799e-13,3.605291210890089e-13,6.357301774385524,2.7901452647658647,6.268014334935797
93,7,7,6,-4,-3,-1,9,9,8,0.004,0.881,44.612,0.12985056508408124,0.9998700022697449,1698285.2978067342,1.5752418051433182e-16,4.0746038399227286e-17,4.512890031375431e-16,7.205383216533853e-17,2.0889513140686774e-17,1.1021069327199313e-16,3.1779525307833324e-14,5.108523241718269e-15,4.199999999999999e-13,4.894740304134076e-15,4.406108386354526e-14,1.257518583003714e-13,8.007747178184366e-14,1.1872582387143382,0.19484767759817506,0.45655818832116135
94,7,6,6,-4,-3,-1,9,8,7,0.003,0.8019999999999999,49.328,0.10695401191481502,0.999750018119812,1517964.7949359622,7.746193517185733e-16,5.275873211209396e-17,2.1037640733002853e-15,1.7017542175980444e-16,6.7539594286408915e-18,2.3550035774554116e-16,1.3771625820844992e-13,1.2542279692252645e-14,4.2000000000000003e-13,3.3083971626080254e-15,9.700921210271176e-15,2.6362998580007006e-14,1.7415152354568256e-14,0.35028049365450264,0.6010960793946939,2.108922969933258
95,5,4,4,-2,-2,0,9,6,6,0.004,0.724,32.139,0.05114813908474579,0.9704599976539612,1901945.2006103955,3.3761595446628993e-16,2.4885137655507013e-17,5.305671146961961e-16,2.907112053714202e-17,2.1718969280777963e-18,2.3995039297389345e-17,8.486736117749698e-15,2.8508070959855974e-16,4.2e-13,2.913601820493418e-15,4.058617336608571e-15,9.324131940857511e-15,6.948800222526584e-15,0.11670641561305244,0.11128016862557112,2.1271741125915855
96,7,6,6,-4,-4,-2,9,4,4,0.003,0.645,32.04,0.05111366520257998,0.9709200263023376,1915389.3180461782,3.154780276712534e-16,2.4079277282836055e-17,5.338377795313153e-16,2.6435263869495048e-17,2.152781998402559e-18,2.3540659513693298e-17,7.719745857678005e-15,2.389514138023879e-16,4.1999999999999983e-13,2.9243502875549728e-15,4.0276119056313834e-15,9.62815186999283e-15,7.002745568949765e-15,0.11696350645359518,0.1031022514329692,1.9708356285510706
97,4,3,3,-1,-1,1,9,7,7,0.002,0.647,32.265,0.051064516529889095,0.971589982509613,1836567.8874445676,3.706929177659681e-16,2.5423175507645536e-17,6.066963374578395e-16,3.09676045718744e-17,2.2205341532745436e-18,2.602402120985705e-17,1.0012211243446318e-14,2.986667533421805e-16,4.200000000000001e-13,2.8864668532912917e-15,4.7320689626970845e-15,1.1510184198787585e-14,8.247555567711912e-15,0.1356742428652625,0.1203024388495489,2.318386368098827
98,7,-3,-3,-5,4,4,-2,8,9,0.002,0.612,56.629,0.00241946302183865,0.9438899755477905,38902.89359461389,2.1415947836593722e-09,4.954209382885156e-40,3.3726738871469695e-09,5.992468649778227e-40,1.2689958916206988e-70,6.0681734356271055e-40,4.2e-08,4.6322145474852756e-39,7.501936296580512e-36,5.709571192197032e-38,9.659129906603532e-38,2.419054862609851e-37,1.693274620674176e-37,2.751952122260964e-24,2.2843475719359583e-24,13727084.176047007
99,7,7,7,-4,-3,0,9,9,9,0.002,0.675,62.181,0.14799552578159633,0.8984699845314026,1651662.2038452472,3.6688946716679997e-16,1.997102054571957e-16,4.860269141367901e-16,3.563019563191701e-16,1.7646203370238356e-16,4.927386147381994e-16,9.37727848545629e-15,8.31922120265108e-15,4.200000000000001e-13,5.475407723903186e-15,6.730492346127589e-14,1.9409104208773967e-13,1.222713712219207e-13,1.9773649582049164,0.9354685636637271,2.178697667939877


==> anc/majorana_tex_pheno_cosmo.csv <==
,L1,L2,L3,e1,e2,e3,F1.250 (%),F2 (%),F5 (%),$\epsilon$,$\Lambda$,NO,$\Lambda_\textrm{exp}$,$\tau\rightarrow \mu\mu\mu$,$\tau\rightarrow \mu^- e^+ \mu^-$,$\tau\rightarrow \mu^- e^+ e^-$,$\tau\rightarrow e^-\mu^+\mu^-$,$\tau\rightarrow e^-\mu^+ e^-$,$\tau\rightarrow eee$,$\tau\rightarrow \mu\gamma$,$\tau\rightarrow e\gamma$,$\mu\rightarrow e\gamma$,$\mu\rightarrow eee$,"$\mu\rightarrow e,\textrm{Al}$","$\mu\rightarrow e,\textrm{Au}$","$\mu\rightarrow e,\textrm{Ti}$",$\mu\mu \rightarrow e \mu$,$\mu\mu\rightarrow e\tau$,$\mu\mu \rightarrow \mu\tau$,"$m_{ee}\ (0 
u \beta \beta)$","$m_{\nu,min}$"
0,2,0,-1,7,6,4,0.034999999999999996,4.628,54.166000000000004,0.2365779343557652,1320274676472568.5,0.9112799763679504,877459.8837647435,2.322084310641156e-15,3.2105850030065225e-16,7.6794235263608e-15,5.963759323175824e-16,1.3820555836965275e-16,4.815673007792269e-17,5.189232252317755e-13,1.8304083639622874e-15,4.1999999999999993e-13,6.2984542679745764e-15,9.304448130414631e-14,2.682748168717682e-13,1.697543223511604e-13,4.17533642079754,4.48072302558424,5.068439891028119,4.847795613279504e-13,7.857867134752894e-12
1,5,5,-2,-3,-2,7,0.039,5.556,55.708999999999996,0.08224666844843176,1659364874460.9414,0.03319000080227852,830639.4916494093,5.534933636804797e-15,2.092202196777117e-16,1.2112189972996223e-14,3.300592809442191e-16,6.99272490303893e-18,5.171063220638163e-16,5.717836814714162e-13,1.8306368378996516e-14,4.1999999999999993e-13,5.0767100187268254e-15,2.8456794725149143e-14,7.603268111148463e-14,5.079354232809674e-14,1.501090823993007,0.7639974157061129,20.783217856140727,2.265184251176765e-11,6.010593149806584e-19
2,4,4,3,5,2,0,0.033,5.747,61.658,0.23404761906122531,215758183707.74066,0.9680500030517578,1275730.7706684528,6.199945290746994e-16,2.1527752723986784e-16,1.7777594186091314e-15,3.605322345316105e-16,1.3415809302181344e-16,7.755307665594686e-16,1.1199779295235595e-13,2.911657039537576e-14,4.200000000000001e-13,6.871733959963608e-15,1.0669594462270269e-13,3.069643693595505e-13,1.9458945188458514e-13,2.7598632914460954,0.7345289737587728,1.4463609209770216,3.552107649310106e-12,2.5056315529348172e-12
3,7,6,5,7,3,0,0.037,6.7860000000000005,60.155,0.39287079152803345,140016408566.21454,0.9785100221633911,978666.1438657977,1.306630852875399e-15,8.403523488962494e-16,3.704326947015269e-15,5.641992287233934e-16,7.217474917437382e-17,7.92894409642671e-16,2.027562713489768e-13,2.7406021555183174e-14,4.2000000000000003e-13,6.132365883043574e-15,9.185482214688399e-14,2.63722241713823e-13,1.6744975846691775e-13,3.2981620965625846,1.527556643123912,3.745577596915042,2.194696986260559e-12,1.8224451895504368e-12
4,6,6,5,-1,1,5,0.037,6.212,62.35000000000001,0.3025107907985973,10699744282.472734,0.9681500196456909,1319774.4874427302,4.2131622093728533e-16,1.5684463183908595e-16,9.417568681574413e-16,2.8725783982953727e-16,1.2670059488576144e-16,5.454906604899159e-16,4.852171467638972e-14,1.5946687746810783e-14,4.199999999999999e-13,6.598328127081323e-15,9.888620807167553e-14,2.884816935749084e-13,1.8117673112085655e-13,2.5621802401875637,0.6709136555656481,1.5525660074579346,4.126917684454064e-12,3.3309691810368136e-12
5,7,7,6,-3,-1,2,0.03,5.71,62.056,0.2343120941850087,35604790.374942355,0.9695799946784973,1278812.0007730953,6.277242041432716e-16,2.289365665528307e-16,1.864313092511752e-15,3.7926351766904434e-16,1.3277460520932394e-16,7.807233109765264e-16,1.241540380052505e-13,2.879990548422515e-14,4.2000000000000003e-13,7.13209590671722e-15,1.0989409251811856e-13,3.1423526813647364e-13,2.000601563275711e-13,2.7678359722351655,0.7439577610616885,1.4215386355672701,3.550471654900619e-12,2.5937381582796792e-12
6,5,5,-2,-7,-2,7,0.037,5.503,55.998999999999995,0.08212814193580245,1663442344285.8242,0.033969998359680176,835826.1642270641,5.8913660677974065e-15,2.1554945211267553e-16,1.3054878008158883e-14,3.55518128747529e-16,7.491737455384013e-18,5.9262742410144e-16,5.870915062840949e-13,1.948894311567311e-14,4.2000000000000003e-13,4.768326684227025e-15,2.8235733818926035e-14,7.768392979646445e-14,5.080768050842723e-14,1.4195575668476181,0.8053612442085575,22.978261633854554,2.2633882177494395e-11,5.7032774576672345e-19
7,7,7,6,-2,0,4,0.027999999999999997,6.2,62.483,0.3028344874515661,987825120.7009059,0.9698100090026855,1314790.7578210875,4.172444752239011e-16,1.7796414682001297e-16,1.016746344923089e-15,3.175441341872047e-16,1.2770092450266123e-16,5.659919169377295e-16,4.9090067776860794e-14,1.8359083126701517e-14,4.1999999999999993e-13,6.528293663365858e-15,9.375402305919348e-14,2.6472993525646044e-13,1.6998557630273564e-13,2.6197954084113033,0.7384191597920975,1.5381718047095467,4.026057409302414e-12,3.1519895200837755e-12
8,5,5,4,6,2,0,0.033,6.131,62.375,0.30299993614325904,118164088673.64246,0.9682599902153015,1324792.343643646,3.810810887874651e-16,1.7601771772319647e-16,9.007810043927247e-16,3.0425099691402404e-16,1.2702918153946397e-16,5.559634921696667e-16,4.370322407669762e-14,1.7719037509135693e-14,4.1999999999999993e-13,6.559022307965492e-15,1.005638693774492e-13,2.86113305115177e-13,1.8263628201107701e-13,2.2342893062377067,0.7004436498508029,1.4340943942879831,3.977705693223626e-12,3.402367363541936e-12
9,1,1,-1,-7,-5,-4,0.027999999999999997,4.9270000000000005,66.069,0.1762888880829197,2546150157453354.5,0.02404000051319599,1029191.7655748388,2.573550897390375e-15,1.3395988148051599e-16,4.853757955508497e-15,1.2655504809420041e-16,1.8834204493456965e-16,1.371268163405962e-16,1.857936709357243e-13,3.735057443078833e-15,4.2e-13,3.706762832453123e-15,1.64594101220831e-14,4.4146358002885116e-14,2.941015506057592e-14,0.7563897063398063,0.46582598764708516,11.678799772322868,2.2302239013031924e-11,8.084387651506597e-13
10,2,2,1,7,4,2,0.027,5.701,62.032,0.23419888555305976,72945492613588.81,0.9689800143241882,1265152.9948973649,6.153957318790689e-16,2.463157237582035e-16,1.85443949941393e-15,3.952056723882459e-16,1.387464673072831e-16,8.099943555518444e-16,1.1532111259770366e-13,3.0873353050858924e-14,4.1999999999999993e-13,7.226263448936947e-15,1.0892463977191046e-13,3.10495131880542e-13,1.9809748239226995e-13,2.737927387531269,0.7949140974438629,1.4527649326748213,3.5284245903589812e-12,2.745187107147662e-12
11,7,5,5,7,3,0,0.027999999999999997,3.6679999999999997,36.486000000000004,0.38002108960166037,193503031029.90967,0.8683599829673767,886606.3797692461,5.146281968647022e-15,7.663246824456766e-16,1.1069544790214771e-14,6.48777273815583e-16,3.9715182503543963e-17,1.049429177353476e-15,5.358488701789332e-13,4.4548207453353494e-14,4.2e-13,6.1211976914090016e-15,6.517768759743174e-14,1.8509087735389891e-13,1.1843050697251424e-13,2.2825066820228197,1.8530270562409838,18.44815224722413,1.7530854981237682e-12,1.7804127313073015e-12
12,6,5,4,7,3,1,0.025,6.5680000000000005,61.521,0.36580871143020466,471018954752.3855,0.9844200015068054,1045877.2787269615,8.267899254610994e-16,4.400075864215496e-16,1.953593340477981e-15,3.839430572242185e-16,4.118819280909016e-17,3.2233868961674876e-16,8.090614109872855e-14,8.052719182739967e-15,4.1999999999999993e-13,5.665758564192957e-15,7.223087315763345e-14,2.1005778230420304e-13,1.318064893743243e-13,2.4051599150920193,1.491368873702127,3.525655336079224,1.9933660197200946e-12,1.6332036634550406e-12
13,6,5,4,6,3,0,0.033,5.088,57.221,0.3382806697129413,231006951567.46912,0.9853699803352356,891922.0619206695,2.5261638249016848e-15,3.2517728853054066e-15,7.876222067283593e-15,7.881642874002198e-16,1.1781116343153456e-16,1.063930054805376e-15,5.274711621041579e-13,4.6381767919815385e-14,4.2000000000000003e-13,7.031861791482708e-15,1.047241963783739e-13,3.013699890827632e-13,1.9091790184772442e-13,4.5701747879263515,2.018348650581883,4.968473354729824,1.838183063814089e-12,1.3473380397477364e-12
14,3,3,2,6,3,1,0.034999999999999996,5.763999999999999,62.004000000000005,0.2345370207365923,4026766528147.8457,0.9684699773788452,1248833.0079099836,6.544282452204963e-16,2.3557693498006276e-16,1.9186665000223633e-15,3.8321040776714315e-16,1.7035049233920013e-16,8.401087487220008e-16,1.2147823011317855e-13,3.284956320386797e-14,4.200000000000001e-13,7.530160999478288e-15,1.1520997971681305e-13,3.370775741817564e-13,2.113491516076282e-13,2.776723031553364,0.7660374049557356,1.5258224255360378,3.4356360565246325e-12,2.447740361094519e-12
15,5,5,4,-1,1,4,0.027999999999999997,5.801,61.773,0.2341263049186919,11690470320.511875,0.968970000743866,1264827.6136752365,6.070753130916205e-16,2.62152902687515e-16,1.7454724473182742e-15,4.031113319041643e-16,1.3531758484232222e-16,7.305050101195957e-16,1.1082381423227868e-13,2.8370854321737003e-14,4.2000000000000013e-13,6.808814507481675e-15,1.132564728917562e-13,3.3424820291444314e-13,2.0773571659368157e-13,2.895071838385576,0.838353444404923,1.4454795182720197,3.5808157512661543e-12,2.568064901356526e-12
16,7,7,6,-1,2,7,0.023,4.47,53.659,0.39025674980626857,27092923331.43334,0.9522200226783752,1315023.4689077882,4.878655420249195e-16,2.133058213272946e-16,1.2031277244991283e-15,4.4402733969105626e-16,1.4211643438278702e-16,9.895747018700125e-16,6.006351823740121e-14,3.5665831231186354e-14,4.200000000000001e-13,6.981516978235248e-15,1.0644476756937458e-13,3.087379867855991e-13,1.9467443829104463e-13,2.4434130663720035,0.8214774058263169,1.6392476357806118,4.294022191706902e-12,3.75707668101577e-12
17,5,4,3,7,4,1,0.018000000000000002,4.999,57.156,0.3383689523105395,2018864193391.4675,0.985319972038269,922598.042018147,2.4568799438022747e-15,2.637757819494073e-15,8.321322972825671e-15,7.276014614710153e-16,1.0596036780020857e-16,1.0920400163254805e-15,5.509242191266703e-13,4.592246362272483e-14,4.2000000000000003e-13,6.5754666268587245e-15,9.202044956592759e-14,2.6750397786590854e-13,1.6812557112748854e-13,3.944740335829761,1.7941784365860658,4.383533807816866,1.851109892552009e-12,1.398287627178696e-12
18,7,6,5,7,2,0,0.021,6.662999999999999,61.303,0.3794400076298855,94780183597.06822,0.9797599911689758,1278648.3152917742,4.477107579453071e-16,1.5190379071739326e-16,1.130448767784673e-15,1.8847441767483534e-16,2.0457230826169623e-17,2.2419259922765565e-16,5.473442898875728e-14,7.426223663597792e-15,4.1999999999999993e-13,4.441548852632757e-15,3.532193389264745e-14,1.0024364863492176e-13,6.41249823855448e-14,0.981907410515857,0.6612634313122336,1.6092593699201037,2.5404798134155354e-12,1.7218461899337623e-12
19,6,6,5,6,2,0,0.02,4.519,59.041,0.3480889327153351,50091170440.82794,0.9680799841880798,1219903.6745825103,4.4293056930427983e-16,2.610439743753375e-16,8.225188292558616e-16,3.8421333698495925e-16,1.6960107267103272e-16,6.140421080310131e-16,2.584028329162964e-14,1.1419747555959549e-14,4.200000000000001e-13,8.014410745931858e-15,1.5135416302972874e-13,4.34654517203342e-13,2.757292097496895e-13,3.9777255618328233,1.063272936980985,2.266699521588762,4.2037797855898255e-12,3.6418272911231675e-12
20,6,5,4,7,3,0,0.026,5.752,59.9,0.35279506019387624,345962090028.50397,0.9836999773979187,1087876.4656190793,1.4872740336561006e-15,4.632570267405757e-16,5.347870911782612e-15,4.5167112067170845e-16,5.1825028422368974e-17,9.290523478900988e-16,3.876207093077719e-13,4.703657693626403e-14,4.1999999999999983e-13,5.18829414670545e-15,5.542918852044989e-14,1.577753179362173e-13,1.0078807249504945e-13,1.8742614011025125,0.9020315165126553,2.3183666527325943,2.2749111110083654e-12,1.3523562695030855e-12
21,6,5,4,6,2,0,0.023,6.675000000000001,60.357000000000006,0.3220733282881803,149972358681.988,0.9849200248718262,1179670.781242479,7.173132011298002e-16,2.3164171821963426e-16,1.952767814343472e-15,2.5753300788935124e-16,2.338394784054647e-17,2.990674887154045e-16,1.1770808631271983e-13,1.1379329638201535e-14,4.199999999999999e-13,4.607341796402122e-15,3.831072828272275e-14,1.0935300066434196e-13,6.945622892287546e-14,1.2668357002005086,0.8484293095650067,2.0632244053205016,2.157350064001996e-12,1.2063156463321123e-12
22,7,6,5,6,2,0,0.025,6.4750000000000005,61.306000000000004,0.3655506483374359,62745516938.15463,0.9839500188827515,1056210.742238367,8.046284003715193e-16,3.8987724538461765e-16,1.785163124962435e-15,3.598275147859946e-16,3.930606945014979e-17,3.1056640337332335e-16,7.112891323884332e-14,8.132761137542055e-15,4.2000000000000003e-13,5.397594953327108e-15,6.554089700674304e-14,1.8566583313798943e-13,1.1894520044843786e-13,2.1411870760452043,1.3605769893166197,3.4896076735196866,2.192390246265444e-12,1.6573445090276029e-12
23,5,4,3,7,3,1,0.022000000000000002,6.7540000000000004,60.043,0.32239638234670426,1453707428630.4485,0.9854999780654907,1198521.7384339476,6.326960036902486e-16,2.0498744287167667e-16,1.7346620876139767e-15,2.527154143483383e-16,2.486362544184261e-17,2.8998198021424024e-16,9.974917232618829e-14,1.1807015769385245e-14,4.2e-13,4.515199813816242e-15,3.638622245643864e-14,1.0456250737324077e-13,6.631511126312098e-14,1.2717538470685772,0.8502910947986443,1.8423475764194235,2.118875199085131e-12,1.1949210067599414e-12
24,6,5,4,5,2,0,0.019,5.758,58.028999999999996,0.3065150806342002,93589563883.90768,0.985319972038269,947894.8570778654,1.281906696485874e-15,8.499309793093416e-16,3.2897938109362227e-15,5.156464119206767e-16,6.675005303076671e-17,4.235005221082905e-16,1.6555216596633322e-13,1.19697873844353e-14,4.200000000000001e-13,5.855132089458201e-15,8.042848238233753e-14,2.3381859096923926e-13,1.4708844103036494e-13,3.125234408427147,1.983577392064455,4.563021544188228,1.6899557406103986e-12,1.2375579077142373e-12
25,5,-2,-2,-1,4,6,0.023,4.305,57.98799999999999,0.07852989905624509,1390575631687.6462,0.05578000098466873,775381.1510100674,7.154699708155496e-15,1.4347200463323283e-16,1.4884665109295926e-14,2.2825012677810657e-16,5.233284283493177e-16,2.756143135344441e-16,5.918308293112365e-13,7.991316152136152e-15,4.1999999999999983e-13,4.957906366111161e-15,3.424654304032382e-14,9.366663961385393e-14,6.162162125559927e-14,1.9347644355336422,0.7550212247110718,31.371654725696317,2.178223883051382e-11,1.8240786485435034e-12
26,5,4,3,6,3,1,0.021,5.716,57.872,0.30659182830184323,999130728344.0499,0.9858400225639343,952875.2544526153,1.2776442047263217e-15,8.462400518822562e-16,3.3260470181378925e-15,4.5973074282053e-16,6.486388297910153e-17,3.842521801507493e-16,1.6619974009224138e-13,1.1718792029864284e-14,4.1999999999999993e-13,5.781603491850537e-15,7.816939134678834e-14,2.260054730280622e-13,1.4273441537047426e-13,2.7393601689429516,1.7965735416590705,4.4969472822599394,1.578140696008033e-12,1.2396549715562588e-12
27,7,6,5,-1,1,5,0.024,6.647,60.224,0.3224707405342895,15908867331.71184,0.9846000075340271,1240672.604288913,5.799274381839747e-16,1.8384844528619672e-16,1.6267782377557892e-15,1.989986200826862e-16,2.0856952505776112e-17,2.3941913227746925e-16,1.0244605182900691e-13,9.896469220891972e-15,4.2e-13,4.261337226326683e-15,2.944838027935591e-14,8.34836807367211e-14,5.3523978924738484e-14,1.0098283871588363,0.6734090421692808,1.6193792044869402,2.040909299537231e-12,1.130866884510584e-12
28,7,6,5,-1,2,5,0.026,5.127000000000001,57.479,0.3382413476130418,26243238262.88059,0.9849399924278259,882902.6916238684,2.820592446794004e-15,3.235704376223478e-15,9.306380207355609e-15,8.301249447753835e-16,1.1780003965728826e-16,1.131073938671569e-15,5.997376688317251e-13,4.812511568974423e-14,4.2000000000000003e-13,6.974923550757686e-15,1.1909497139490114e-13,3.3682605471006287e-13,2.1613400301804886e-13,4.598759837936927,2.144334804090857,5.169953139199586,1.997086597814496e-12,1.377511819888877e-12
29,6,6,5,-2,0,3,0.023,5.84,61.93300000000001,0.2339767086422568,640163595.7338871,0.9683799743652344,1250234.2561939172,6.551771507614099e-16,2.4462112343665174e-16,1.9678282206102638e-15,3.9405112171756176e-16,1.276141804097147e-16,8.398853984170111e-16,1.2487600693538965e-13,3.06887833914268e-14,4.1999999999999993e-13,7.563418998326527e-15,1.1881044546829112e-13,3.5160907611089384e-13,2.185596333045658e-13,2.8222240299616397,0.7785314043410819,1.4446456898436442,3.550768407094754e-12,2.529363871128787e-12
30,6,6,5,-1,2,6,0.022000000000000002,4.772,58.525000000000006,0.3350965719340736,33405126570.15743,0.9689800143241882,1221152.5519701475,7.861079447044394e-16,3.7963895059428815e-16,2.605819209640096e-15,5.551180000178414e-16,2.1118140467015825e-16,1.395954424820881e-15,1.6321330530126345e-13,5.6780198202437575e-14,4.2000000000000003e-13,8.020430484793267e-15,1.230978526570933e-13,3.5519297915075806e-13,2.2476939640292947e-13,3.0615400830796577,0.9297798061951549,1.7215851304888483,3.963919987529938e-12,3.3106167546953502e-12
31,5,5,4,6,3,0,0.018000000000000002,3.6189999999999998,57.620000000000005,0.31957766514143027,190902742675.7227,0.9681000113487244,1058368.8660109087,1.3508684937974544e-15,1.6594278215394181e-15,3.929004524799596e-15,8.585669740111366e-16,3.2468891141735966e-16,1.909339250988541e-15,2.330234692630468e-13,6.937506036910752e-14,4.199999999999999e-13,1.0109886681753165e-14,2.0822745894489656e-13,6.043764561299829e-13,3.808801353911511e-13,5.743679693229438,1.6767185799229196,3.1495514177645187,3.7331573269915075e-12,3.252923104490879e-12
32,6,5,4,7,4,1,0.017,4.159,56.092,0.37975616303579746,662569495506.6091,0.980970025062561,840168.6451716997,2.4203007648602562e-15,3.962679224280682e-15,5.969961679875071e-15,9.220889976076118e-16,1.6330649281431211e-16,1.0667786539754054e-15,2.9989544503557646e-13,2.919827144896616e-14,4.1999999999999993e-13,8.840145227273634e-15,1.7390423423040545e-13,5.029990353632587e-13,3.176019670742846e-13,6.104079956296316,2.720585113927755,7.072274441760017,1.9618549500650102e-12,1.792400863148691e-12
33,7,7,6,-1,1,6,0.025,4.869,56.926,0.36281114991078633,10379875353.051693,0.9641299843788147,1469221.6724678748,2.675362869244048e-16,1.1114106902700633e-16,5.435414338148869e-16,2.2188646751045999e-16,8.295199244553883e-17,3.700365087813276e-16,2.09268977119954e-14,9.530680468451282e-15,4.2e-13,5.5121521507773726e-15,7.066724289826987e-14,1.987204555376662e-13,1.2816060907209138e-13,1.7408872444890156,0.5479272057833972,1.1082194604568285,4.141894871977268e-12,3.586692791726631e-12
34,5,5,4,7,3,0,0.019,4.594,58.642,0.33514039928112727,297776425815.1048,0.9676499962806702,1217930.1315812452,9.255246886111542e-16,3.8084554363447327e-16,2.8371141492797157e-15,6.431448714940165e-16,2.254275667238551e-16,1.5178707952280774e-15,1.878233552339171e-13,6.462057536286985e-14,4.2e-13,7.695663472198943e-15,1.2799471189249434e-13,3.708803173440448e-13,2.338931728531368e-13,3.264861263723325,1.0826949952518883,1.8802503179919534,4.199067076474536e-12,3.2655122095964773e-12
35,5,5,4,5,2,0,0.016,4.841,61.789,0.28615380618471076,71224387207.25417,0.967739999294281,1123781.4120670098,6.143731016950654e-16,4.909977983692657e-16,1.3762558034268774e-15,5.250067966202072e-16,2.358813682788616e-16,8.50181461083463e-16,5.5724024154435106e-14,1.8066303727085544e-14,4.200000000000001e-13,1.0019320750813515e-14,1.863909916288603e-13,5.407083373068892e-13,3.403764450921212e-13,4.8932528043663135,1.4028999893578011,2.593405393394706,3.730620973274906e-12,2.983517512905598e-12
36,6,6,5,-1,1,4,0.018000000000000002,4.825,61.968999999999994,0.28597636807590776,5757901427.804381,0.9690099954605103,1085103.9289875652,7.547713502291469e-16,5.457969619335126e-16,1.6706651353951496e-15,6.005757921732264e-16,2.740657218894803e-16,9.680329318299245e-16,6.819519691092039e-14,2.0497423916681566e-14,4.2e-13,1.089601149615518e-14,2.2036125212377047e-13,6.420284482564941e-13,4.0352663241328567e-13,5.343347663851873,1.4852064074938576,2.9510550287266297,3.679163563969797e-12,3.0095351124387326e-12
37,7,7,6,-2,1,5,0.021,4.7219999999999995,58.815,0.33518387857185944,3732054459.4713216,0.9682899713516235,1223840.1529022083,8.30589840316343e-16,3.620369404596376e-16,2.5594419818226466e-15,5.495523257553232e-16,1.8536166390108677e-16,1.3021569524394253e-15,1.627863272994847e-13,5.1273109265380326e-14,4.2e-13,7.223713011763287e-15,1.2349867808726417e-13,3.5645298028039267e-13,2.253796320839447e-13,2.950206595680656,0.9656248410417023,1.8210057612915593,4.1297939824875325e-12,3.4918190301019836e-12
38,4,4,3,6,3,1,0.018000000000000002,4.784,61.867000000000004,0.2860272602654797,874841417539.0294,0.9693800210952759,1091308.579936139,7.029072306503449e-16,4.981724831147529e-16,1.5732197643152952e-15,5.674213741346582e-16,2.4455670902458436e-16,8.912116388358701e-16,6.728330523782997e-14,2.0048454556651296e-14,4.199999999999999e-13,9.603692886618163e-15,2.210206212154459e-13,6.359352992947608e-13,4.024245793491196e-13,5.568602166470968,1.4519911813271884,2.8873516665952828,3.711624583343543e-12,2.9826002778676752e-12
39,7,6,5,6,3,0,0.018000000000000002,4.136,56.198,0.38006495482216407,94731687805.66925,0.9823399782180786,820835.4345853543,2.6049035567679354e-15,4.629683539762606e-15,7.18438484786758e-15,1.0090879778969907e-15,1.787456079920152e-16,1.1084337578699145e-15,3.72252632272847e-13,3.117217370194361e-14,4.2000000000000003e-13,9.309855776586467e-15,1.6728838305251007e-13,4.895710577297034e-13,3.0665681260736486e-13,6.444825358291388,3.0338360037901113,7.430912717611736,2.0511352028158437e-12,1.8753681333555372e-12
40,7,7,6,-1,1,5,0.013999999999999999,4.424,58.923,0.34847186054316437,6156095609.4692,0.9675800204277039,1196683.8011926273,4.835688146667876e-16,2.6964965020770404e-16,9.2649160579443e-16,4.055640875245199e-16,1.7762992313370974e-16,6.233833791875987e-16,2.820292695059899e-14,1.111663782835626e-14,4.2e-13,8.910913833626033e-15,1.493674414940538e-13,4.3000542578837157e-13,2.725683768426025e-13,4.170084528792667,1.0911379210157235,2.353876770100042,4.174643172480203e-12,3.806780411730326e-12
41,7,7,6,-2,0,3,0.015,4.726,61.72800000000001,0.28584243416760885,465440090.3588225,0.9693899750709534,1108524.8781144647,6.449557820465748e-16,4.739467206533368e-16,1.4806295990143252e-15,5.522459060197229e-16,2.4240419858582107e-16,8.641374971730681e-16,6.139583814877736e-14,1.9050638644448693e-14,4.199999999999999e-13,9.709464662879176e-15,2.2613325094455489e-13,6.615622880622976e-13,4.145097494242227e-13,4.680345085928495,1.3535866985372336,2.6085848135700536,3.6269446086061043e-12,2.982567534962066e-12
42,4,4,3,7,3,1,0.021,6.178999999999999,62.344,0.3028252906346315,1293094907967.3567,0.9678999781608582,1350493.1462820054,3.7655748032266216e-16,1.6413021294560016e-16,8.96422174393217e-16,2.9669146147765104e-16,1.049360590607139e-16,5.324167886594316e-16,4.46716839607744e-14,1.495998690641196e-14,4.2e-13,6.422701175109349e-15,9.311849540705616e-14,2.7090445492677036e-13,1.7007859746696727e-13,2.2444280979131737,0.6809263002525554,1.3376074841504328,4.0372065540168144e-12,3.346923649685807e-12
43,7,6,5,-1,2,6,0.023,5.9159999999999995,59.788,0.35292149913572796,42906145143.98622,0.98403000831604,1139589.2037508166,1.2280707906129279e-15,4.093941490323313e-16,4.205346525608978e-15,3.8756910946488963e-16,4.359923893552274e-17,7.370824403156973e-16,2.949240241081848e-13,3.9656431979992724e-14,4.2000000000000003e-13,5.004046781478066e-15,4.722771684316616e-14,1.3263595401501323e-13,8.512136453630855e-14,1.6859110417465588,0.7716022492231076,1.877898519648491,2.4077669265043214e-12,1.3970599850587906e-12
44,7,7,6,-1,2,6,0.019,4.252000000000001,55.06100000000001,0.3765433000696267,16902109886.044844,0.9646499752998352,1082659.4921103232,9.444332421198531e-16,6.481785149187004e-16,2.3934428353236586e-15,7.746816635933344e-16,3.594644400655609e-16,1.464169037371274e-15,1.1063062862663141e-13,4.0345945256891674e-14,4.1999999999999993e-13,9.81440021038765e-15,2.0106660421391681e-13,5.826099187429151e-13,3.6706793935399876e-13,5.620082851033102,1.6852593033672365,3.2967805246974673,4.247979938816811e-12,3.704677190019545e-12
45,3,3,2,7,4,2,0.017,4.760000000000001,61.866,0.2863437980815838,10740123055602.307,0.967960000038147,1083545.422580931,6.852086286415797e-16,5.139925619535409e-16,1.4829679208958528e-15,6.06077424396464e-16,2.5665149477881e-16,1.014456845276852e-15,6.23111535293797e-14,2.0360554884809264e-14,4.2000000000000003e-13,1.0179162890774895e-14,1.9645128164055372e-13,5.811965013754737e-13,3.604519195109347e-13,5.578132800918298,1.5494321196630476,2.996893196824155,3.952916863042035e-12,3.1397759826107263e-12
46,5,-2,-2,-1,0,6,0.019,4.263,57.811,0.07830624978757317,1347823911094.6968,0.05437999963760376,779249.3600688259,7.486522320621693e-15,1.3541402689533275e-16,1.6003712618274896e-14,2.273238746261014e-16,5.892437561560143e-16,2.8623119522514756e-16,6.876914490965287e-13,8.82771660472225e-15,4.199999999999999e-13,4.722030454445026e-15,2.8178302884488763e-14,7.760398714950664e-14,5.072665633062476e-14,1.6870336978230978,0.7328647369379925,29.989472837979964,2.1578121743055303e-11,2.00796150540139e-12
47,6,6,5,7,2,0,0.013,4.856,56.977,0.3632568166338792,79540570031.18271,0.9631500244140625,1496735.1556680554,2.379083589952029e-16,1.022252994577547e-16,4.939609755052914e-16,1.9842649800202018e-16,8.059651007738009e-17,2.8101261316385276e-16,2.033900070702461e-14,7.388413476440458e-15,4.200000000000001e-13,5.1936133523881555e-15,6.12173917994215e-14,1.7517762194046948e-13,1.1113805002974372e-13,1.625042840154224,0.4839009739138683,1.0726124650459854,4.3359208600843394e-12,3.654677255271466e-12
48,1,1,0,7,4,3,0.015,5.079000000000001,58.158,0.19595428221504152,1162483763019742.0,0.9734399914741516,1457741.8690880463,2.174328148667675e-16,7.945050297427952e-17,4.3027165668710293e-16,1.439997820904815e-16,5.146476454305064e-17,1.7620054993948447e-16,1.7478392169357466e-14,4.652312370239767e-15,4.2e-13,5.998475772111089e-15,9.10836634683283e-14,2.611841371931374e-13,1.6543698646825852e-13,1.9080912852095937,0.4351895794150616,1.038144528326208,3.2468876759001546e-12,2.251981370479661e-12
49,6,5,4,-1,1,4,0.015,4.2090000000000005,52.044000000000004,0.2568122808960468,19502334489.12872,0.9849299788475037,1108638.5636956731,1.2103314559817952e-15,3.7840763494719227e-16,3.876083762055578e-15,2.9275789472450964e-16,3.7343214927598797e-17,3.818397560708095e-16,2.670179733465463e-13,1.9473269187835906e-14,4.1999999999999983e-13,4.574604511462286e-15,4.055144101323657e-14,1.1616259030522695e-13,7.387220121098012e-14,1.523144422099349,0.9069217327495839,2.2408088664629484,1.5668351937570295e-12,6.851714291419841e-13
50,7,6,5,-2,0,3,0.013,4.138,51.717999999999996,0.25605267149488586,1228785117.3390381,0.9859399795532227,1113720.6323875063,1.1880448368802588e-15,3.9352657400223767e-16,3.829779370953096e-15,2.943057667301596e-16,2.9903534078698804e-17,3.581984416336754e-16,2.7659183641015883e-13,1.7658657963317538e-14,4.2e-13,4.502529504540046e-15,3.75324227353032e-14,1.0801058819642377e-13,6.839353894886043e-14,1.5367923781909976,0.9134190753453796,2.112328667185404,1.5307980474428856e-12,6.477210261202071e-13
51,2,0,-1,7,5,4,0.01,4.3999999999999995,55.92399999999999,0.21788334472165363,1241965907349949.0,0.9124699831008911,870823.6312766362,2.2148157235795107e-15,2.3747617779928945e-16,5.71879874547861e-15,9.687277578426902e-17,1.8493244665009046e-16,4.657040277088619e-17,3.2594828527429336e-13,1.791302692059247e-15,4.200000000000001e-13,3.75277202920489e-15,1.874763682004311e-14,5.166947554431639e-14,3.3765735049668856e-14,0.9554842375841202,0.5240110898275319,8.242733695059385,5.928238446844915e-13,6.320767260287186e-12
52,7,6,5,-1,1,4,0.021,5.787,57.955999999999996,0.306578294579355,8734346300.596254,0.9853000044822693,966591.1775524426,1.2960535538496994e-15,7.478023667663259e-16,3.1114006940398805e-15,4.506579372745057e-16,5.862565969605571e-17,3.868307576231703e-16,1.6492084765440596e-13,1.2002257484427775e-14,4.2e-13,5.900237561658802e-15,6.947973243481033e-14,1.983347390835251e-13,1.2638305177778027e-13,2.7173855663108473,1.7578555544082657,4.3717672241731105,1.6232337281961288e-12,1.2326055974509753e-12
53,5,5,4,7,2,0,0.011000000000000001,3.959,58.760999999999996,0.3210373201090581,199602801597.04282,0.967490017414093,1566865.457831827,2.482653563261529e-16,7.967131090040215e-17,6.800696185072739e-16,1.8922530703763275e-16,6.808744304961442e-17,4.241791888614309e-16,3.828733491531304e-14,1.7216979610612015e-14,4.1999999999999993e-13,5.318991967185587e-15,5.476056715439612e-14,1.5297874889768665e-13,9.908692911348799e-14,1.2353263088511524,0.366228985058841,0.788598527134713,4.193711562351091e-12,3.4212322645027493e-12
54,4,4,3,4,1,0,0.013,4.979,57.842000000000006,0.1956883977142747,63390344022.326996,0.973770022392273,1429341.7374451193,2.2772066122306554e-16,8.842100238857227e-17,4.711831379301629e-16,1.4318964908166932e-16,5.857662155472335e-17,1.799220255405581e-16,1.86508445540454e-14,4.2947990210087145e-15,4.1999999999999993e-13,6.414649898590515e-15,8.48611481846641e-14,2.4564510762607606e-13,1.5500122589962997e-13,2.2181295999951587,0.47086947158852305,1.1265127168477351,3.187773575312791e-12,2.2264078601563764e-12
55,7,6,5,5,2,0,0.01,3.849,57.101,0.35241556428816234,40909770431.61685,0.9850199818611145,889646.5618510013,1.3335104708887358e-15,1.545548993240528e-15,2.8174989393804617e-15,6.289129885068462e-16,8.897383166816248e-17,4.3423730247943186e-16,9.645197675865564e-14,9.06337391621788e-15,4.1999999999999993e-13,7.058399461800334e-15,1.210854409885916e-13,3.53500742828593e-13,2.2168868163356304e-13,4.320633405376612,2.693672329055244,6.16507446494867,1.774223280391813e-12,1.7835902026142048e-12
56,6,6,5,7,3,0,0.016,4.204,54.859,0.37634972543402845,120077818452.82784,0.9629700183868408,1101451.1292657603,8.576889778764678e-16,5.949341567337993e-16,2.1973638157156704e-15,7.386356927965388e-16,3.114443594873107e-16,1.4815817080529566e-15,1.0646331948978104e-13,4.186960504854032e-14,4.1999999999999983e-13,9.512661939549074e-15,1.9074239994551607e-13,5.552585854240064e-13,3.493806983668449e-13,5.028651929541406,1.6587184569354159,3.0967850870455247,4.16846585539539e-12,3.5223928808447713e-12
57,7,7,6,-3,-2,1,0.012,5.157,58.19499999999999,0.19602113502962643,3614588.264214577,0.9733099937438965,1470409.9850639922,2.1020922974998186e-16,7.49289797304483e-17,4.091453028605516e-16,1.2651747069703212e-16,5.048361091575359e-17,1.4880861826893504e-16,1.7161009272937228e-14,3.658138241285254e-15,4.1999999999999993e-13,6.1485180021986196e-15,7.902453314505539e-14,2.259732455747717e-13,1.4356784641120485e-13,1.9257837873111068,0.4083359519105347,1.0435120224572172,3.21085969155919e-12,2.3258255130859107e-12
58,3,3,2,5,2,1,0.01,5.09,58.077,0.19605962957786974,1685007957181.3967,0.9730899930000305,1425740.5210798576,2.4871524159635327e-16,9.140460002733588e-17,5.104318353918384e-16,1.475660259163019e-16,5.658151427588538e-17,1.813329590675659e-16,2.018361263847298e-14,4.257140639809703e-15,4.2e-13,6.572098670280723e-15,8.764762387691896e-14,2.543644137805064e-13,1.6062260283791442e-13,2.082481032673275,0.4860598396057045,1.1926510720863472,3.064142898461573e-12,2.146480909681614e-12
59,5,4,3,7,4,2,0.012,3.877,57.402,0.35235664076418494,2612979955839.885,0.9853600263595581,904938.2014990512,1.4320750370793367e-15,1.3685107796020468e-15,2.98029264065156e-15,6.4154221959665e-16,9.255115775030843e-17,3.958275442683561e-16,1.0205924341428705e-13,8.063510063007422e-15,4.1999999999999993e-13,6.935178197898046e-15,1.0493411167555507e-13,3.012843030073472e-13,1.9093730388368711e-13,4.428141310672978,2.735870154119895,6.287280730285438,1.7559731923434378e-12,1.7708832447324574e-12
60,6,5,4,7,2,1,0.01,4.401999999999999,59.793,0.35201136361861174,334956277185.35803,0.9842299818992615,1498244.1327983623,2.619554718666147e-16,1.2512305634697935e-16,5.508683065242363e-16,9.607555817548986e-17,9.294280761090913e-18,6.800174417118486e-17,1.6754117680931924e-14,1.4316427539475945e-15,4.200000000000001e-13,3.6987469959311345e-15,2.1250670916836696e-14,5.849511727609674e-14,3.8338274541748844e-14,0.5677297513964392,0.44955881381621604,1.4024207727259324,2.1776414748535588e-12,1.4850383292866476e-12
61,5,4,3,5,2,0,0.013999999999999999,4.19,51.870000000000005,0.2564278855351621,296991806240.20636,0.9848799705505371,1141927.4377178736,1.0143861621885453e-15,3.6987730422757827e-16,3.2741680428110617e-15,2.618509371589813e-16,3.087747396828423e-17,3.300474167407386e-16,2.284334001954742e-13,1.6703180370200327e-14,4.2000000000000003e-13,4.412219146100783e-15,3.055578049717774e-14,8.958828600957275e-14,5.597712761697964e-14,1.2757034491046475,0.8314594808811242,1.9432084072953006,1.5400924271537307e-12,6.465216816770036e-13
62,5,5,4,7,3,1,0.016,4.42,59.136,0.34859915810264047,416789382638.2971,0.9670699834823608,1223016.515063484,4.84285124821966e-16,2.6308700237510996e-16,8.408955072922224e-16,3.8086743813162355e-16,1.5830687978875786e-16,5.6559939285084655e-16,2.598762900610621e-14,1.0484443306690231e-14,4.2000000000000003e-13,8.083797721616469e-15,1.3140711141085725e-13,3.857856453065203e-13,2.408401283319015e-13,3.719361057766666,0.9894980531779319,2.3695079024160193,4.118539184289984e-12,3.4654880961410006e-12
63,3,2,1,7,4,2,0.013999999999999999,4.2,51.61900000000001,0.25641607240580205,68258163740232.46,0.9847000241279602,1156764.0619466393,9.892855206462068e-16,3.0976108243469403e-16,3.3025194349890695e-15,2.561864200838537e-16,2.885342894596631e-17,3.4756709994460207e-16,2.378975126399504e-13,1.769767508008072e-14,4.199999999999999e-13,4.332508329357501e-15,3.338415707320258e-14,9.483940539967407e-14,6.05769554451081e-14,1.2781540746935949,0.7610956827850653,1.7558346094621824,1.5944711065025328e-12,6.900181923237547e-13
64,7,6,5,-1,1,6,0.013,4.458,58.333,0.33899531043627057,27710078546.108795,0.9836199879646301,1560438.6170807725,2.7048055267116616e-16,7.072013073275002e-17,7.865251954827729e-16,1.0712161494290434e-16,1.2501737152729724e-17,1.7586331387840275e-16,5.1039639983334756e-14,9.133110880934443e-15,4.2e-13,3.521207465475099e-15,1.5273337521401947e-14,4.2016239859022607e-14,2.751908896156454e-14,0.5005306507182313,0.29073016580539013,0.7146625855937103,2.5600721168110137e-12,1.2319670023713813e-12
65,7,5,4,7,3,1,0.006999999999999999,4.021,51.82299999999999,0.3832726340871591,599513921073.0206,0.9815099835395813,1007366.0610681345,1.0988649386782726e-15,1.9843976715285643e-16,2.561850449899917e-15,3.1637936768922016e-16,3.823671874580678e-17,1.6002482897482524e-16,1.282950179531411e-13,6.162761245911296e-15,4.199999999999998e-13,4.279825723248664e-15,3.14949179679189e-14,8.855677579562942e-14,5.711437614680346e-14,1.0608920917948665,1.675199150128079,4.292697196440421,1.1870682720641734e-12,8.023425673853168e-13
66,7,6,5,-1,2,7,0.01,4.087,57.760999999999996,0.36780897593254086,68448286048.97989,0.9805399775505066,1366406.5673179186,7.830231750018447e-16,1.1776818223131745e-16,2.737599022267394e-15,2.5185087941412383e-16,2.5373292557869534e-17,6.529504526355227e-16,2.1088779393474028e-13,4.3130870390293246e-14,4.199999999999999e-13,4.146575343973717e-15,2.7073452793128704e-14,7.58068946927974e-14,4.898846969376729e-14,0.786334165187883,0.3575535475443534,0.9670473482287844,2.7296307355766176e-12,1.4654750937065364e-12
67,6,6,5,-1,1,6,0.008,3.8609999999999998,58.95399999999999,0.32084764132595817,20109101004.955605,0.9672899842262268,1646984.7025381334,2.121177878947179e-16,7.059894325964683e-17,5.573466763525905e-16,1.4635439908020813e-16,5.4234119158484127e-17,3.341461300077878e-16,3.2761242347593024e-14,1.3384561414993088e-14,4.199999999999999e-13,4.742745579627834e-15,4.76878745269068e-14,1.3703110966535272e-13,8.703949545213834e-14,1.0152409947237557,0.28798634015401214,0.6493555240902804,4.054172587825625e-12,3.337536844116862e-12
68,6,6,5,-2,-1,2,0.006,5.024,58.132,0.19576085792111422,92360256.49749579,0.9739000201225281,1453516.8786204185,2.1426764666110698e-16,7.871836970127864e-17,4.333584262130566e-16,1.2968216229276114e-16,4.609892701943489e-17,1.5671473484773088e-16,1.7405405855194637e-14,3.948505838849225e-15,4.199999999999999e-13,5.770435303297616e-15,9.266989436680445e-14,2.737781313057139e-13,1.7019660641329838e-13,1.788133857732811,0.43321467227770327,1.0553339812611022,3.1782527733564605e-12,2.0975460951477842e-12
69,4,3,2,7,4,2,0.016,5.799,57.842000000000006,0.30661534414695585,10695755638147.838,0.9854300022125244,963570.688269299,1.1535259667724387e-15,8.233339195275695e-16,3.1248981731582313e-15,4.818881546169538e-16,5.94779280128401e-17,3.8426552261121257e-16,1.5778317023217964e-13,1.3050581809448636e-14,4.2e-13,5.735594776962793e-15,6.363178055965347e-14,1.846576192842512e-13,1.1611844523049971e-13,2.888197974071717,1.8905278433825552,4.207600536579929,1.5392499272317138e-12,1.2818654557961162e-12
70,7,6,5,7,3,1,0.01,4.04,58.623999999999995,0.40563538864157456,196555032029.3785,0.9774399995803833,1007468.6472561165,8.427376000614089e-16,5.641516474124823e-16,1.659891804621347e-15,4.233626570456641e-16,5.4701663002545913e-17,3.780271108169764e-16,4.182231022045812e-14,5.389448274717411e-15,4.200000000000001e-13,6.5634994631411096e-15,9.25049765704113e-14,2.6393709154634326e-13,1.6821258562159728e-13,2.895458249381954,1.7590025101997258,4.514000114240794,2.1202982682310324e-12,2.143419122746515e-12
71,6,5,4,7,2,0,0.006999999999999999,4.506,58.508,0.3392035272252011,243479463705.9296,0.9840999841690063,1541951.305078879,2.9533392531517517e-16,8.025868450682306e-17,8.827905517448263e-16,1.1548155801517998e-16,1.2290429222139103e-17,1.8564100155202988e-16,5.768503779714359e-14,9.483283160352682e-15,4.1999999999999993e-13,3.647646023898467e-15,1.823276850053981e-14,5.1458091199634636e-14,3.302605336942437e-14,0.4950006836949128,0.3047500437871635,0.6987293955043288,2.5377373911775074e-12,1.2307988829507455e-12
72,2,2,1,-7,2,6,0.006,3.7449999999999997,55.47299999999999,0.20019668028148574,46228615424183.96,0.9737799763679504,1214982.5784972187,2.4286699120595843e-16,1.265748126903604e-16,5.376204326407858e-16,2.317111165904058e-16,1.1784301657313131e-16,3.9372724729029606e-16,2.038210770668392e-14,1.2297378153293844e-14,4.199999999999999e-13,8.733012844468403e-15,1.5753264934740892e-13,4.585051095952179e-13,2.880500807469424e-13,3.9453008425738565,0.5301977750601882,1.0086901817828808,3.359865274859549e-12,2.3916383196792568e-12
73,7,7,6,-2,0,5,0.006999999999999999,3.832,58.849,0.3206523442027492,2069162087.5548782,0.9680699706077576,1671365.4113886827,1.9835403717873696e-16,6.133302639210777e-17,5.281287464894554e-16,1.4969579978467464e-16,4.798157139931904e-17,3.454672799987767e-16,2.974630121303406e-14,1.4008651632513292e-14,4.1999999999999993e-13,4.419334705075408e-15,3.9831732544283565e-14,1.1148424408212599e-13,7.215009608651224e-14,0.9763822116122245,0.2873260070164162,0.5889413590184905,4.340285946250815e-12,3.3987680291697187e-12
74,7,7,6,-2,-1,3,0.008,4.295,62.67,0.26970917999255195,217750994.229057,0.9693400263786316,1607587.688910923,1.561354020422388e-16,6.216834791870284e-17,2.7613478656266116e-16,9.628919175504493e-17,3.402955784427905e-17,1.1103750043112228e-16,8.396650110542275e-15,2.287831882443855e-15,4.200000000000001e-13,5.178997994985011e-15,5.5751568258500307e-14,1.616868243547179e-13,1.0167083524014816e-13,1.3363781153198482,0.33222119915029874,0.8790352305531867,3.844474262105688e-12,2.861027170383834e-12
75,3,2,1,7,4,3,0.006999999999999999,4.018,53.665,0.2728755694684742,81239242870838.17,0.984749972820282,1093285.7910685544,7.279488058924582e-16,4.9845290218194165e-16,1.4746995268444025e-15,2.4546166211759114e-16,2.4501469983436837e-17,9.295138118155462e-17,4.3638459219323353e-14,1.9068833712086794e-15,4.200000000000001e-13,4.911081604639713e-15,5.133951909811753e-14,1.4291336423582624e-13,9.276421790367371e-14,1.6811131767240317,1.3640759066849852,3.921957169497505,1.232992618177294e-12,8.851030260277615e-13
76,6,5,4,5,1,0,0.005,4.749,56.53,0.28989368040722785,58728320785.08714,0.9854300022125244,1388011.7395484692,3.4089332898286646e-16,1.564121179647835e-16,6.962344233001127e-16,1.0879814252724331e-16,8.186099259361254e-18,6.445508188638455e-17,2.5938148992535703e-14,1.8595717648301066e-15,4.2e-13,3.751091574550487e-15,2.1926791588504114e-14,6.221029886027472e-14,3.9869103880938683e-14,0.6865773975882385,0.5319751077879384,1.7128486522680262,1.7464085190011131e-12,9.570363165151141e-13
77,6,5,4,6,3,1,0.009000000000000001,3.717,57.407,0.3525622890686256,328075828285.1329,0.9847000241279602,893304.5594822913,1.3752995114052498e-15,1.2531111978276586e-15,2.7309632605691745e-15,6.1939807401389815e-16,9.775772617590227e-17,4.163505519532842e-16,9.900263999680952e-14,8.843505819870086e-15,4.2e-13,7.162941846090118e-15,1.1601898721857865e-13,3.286197496321158e-13,2.106851847338429e-13,4.285638757209361,2.6608252532874856,6.624533248786972,1.789768376752199e-12,1.6000902859636401e-12
78,7,6,5,-1,0,4,0.008,4.7379999999999995,56.638999999999996,0.289739356027487,4892452777.784767,0.9859099984169006,1398922.1162936396,3.1434420658072794e-16,1.6434798274247303e-16,7.287855492578038e-16,1.1002038419072664e-16,7.848260063218796e-18,6.734701586977544e-17,2.5868452098142118e-14,2.0501912916424495e-15,4.2e-13,3.810722020850083e-15,2.225277003014597e-14,5.944026022880887e-14,3.978527593084071e-14,0.6477489130334766,0.5461722813798593,1.5557847513736494,1.758070613442833e-12,9.032910595722921e-13
79,4,4,3,6,2,1,0.006,4.197,63.088,0.269762078999422,577240154928.6138,0.9683300256729126,1595883.8078152125,1.660295850703329e-16,6.8826497200371e-17,2.9919585832753044e-16,1.0130222721935855e-16,4.1422723231460594e-17,1.1754174599717401e-16,8.68790692712206e-15,2.2197732356218555e-15,4.200000000000001e-13,5.117134186241355e-15,5.831590853225417e-14,1.6877028862897018e-13,1.0624439443038182e-13,1.4106171488821573,0.34715984775407316,0.9451561808248679,3.839384921463482e-12,2.929863599995808e-12
80,5,4,3,5,2,1,0.005,3.8760000000000003,53.623,0.27287656660702475,450966738374.57,0.9848799705505371,1102128.6237087487,6.988616469527762e-16,4.708202940234644e-16,1.4271349363581145e-15,2.414417879871756e-16,2.2501502855576375e-17,9.389379944368701e-17,4.611809073467066e-14,1.9423035085114268e-15,4.199999999999998e-13,5.028957093495976e-15,4.534579149572078e-14,1.3017823354555226e-13,8.253889501048725e-14,1.5601238597509948,1.3443549395257526,3.7473658033342185,1.2639297092417294e-12,8.922511709509584e-13
81,4,3,2,6,3,1,0.009000000000000001,4.304,51.869,0.2564304418747602,4480664836522.467,0.9855700135231018,1135002.5107995633,1.1550915177829874e-15,3.785198353947071e-16,3.8387566689647446e-15,2.8215093122247816e-16,2.8584962925304965e-17,3.822292990392424e-16,2.681871063282864e-13,2.0632329956839813e-14,4.2e-13,4.293687261298136e-15,3.4344520476683075e-14,9.553164259266908e-14,6.205112462900709e-14,1.3580645675089564,0.8525909280762054,1.9701497107112544,1.5827189735858277e-12,6.597028153788875e-13
82,7,7,6,-3,-1,3,0.006999999999999999,3.678,60.277,0.2546050478241502,105194698.48357034,0.968970000743866,1545013.6031612,3.5585094665112515e-16,7.469029055952004e-17,1.121800867698987e-15,2.1628344548637084e-16,6.713434629595019e-17,5.672242694522557e-16,7.979313179755802e-14,2.838496883914047e-14,4.1999999999999983e-13,5.2314493305985565e-15,5.66005186786866e-14,1.6228614487961429e-13,1.0295314140233376e-13,1.2810894145205902,0.33668776828778213,0.6509022765885087,4.009218319059354e-12,2.8247634266398425e-12
83,4,3,2,7,3,2,0.006999999999999999,4.742,56.545,0.2895553171371945,8265590578880.632,0.98580002784729,1382882.244402361,3.342290185416866e-16,1.6158221283809447e-16,7.13949520683076e-16,1.2425860502742926e-16,8.829642212993061e-18,6.800779361385677e-17,2.643277594208452e-14,1.857731162981175e-15,4.2e-13,3.702720530479588e-15,1.8067496988541775e-14,5.0149205726303514e-14,3.253382422551331e-14,0.6992055204379649,0.6046153829868406,1.7238060863738172,1.7316914582533762e-12,9.2372724053158e-13
84,5,5,4,-1,0,3,0.006999999999999999,4.986,58.257999999999996,0.1960089667211196,2458653911.1100836,0.9741799831390381,1467873.8709173948,2.0679882817421007e-16,7.617046089615477e-17,4.339023694677262e-16,1.2799707481204592e-16,4.729770756291093e-17,1.486197058605445e-16,1.8074301242703762e-14,3.936317885848132e-15,4.200000000000001e-13,5.9660566767439565e-15,8.149955939057829e-14,2.3830855731622323e-13,1.4876154210298088e-13,1.9089004273880499,0.40924435790448865,0.978675921980263,3.0323214568037667e-12,2.152612289807454e-12
85,6,5,4,6,2,1,0.005,4.098,59.921,0.33735615231416805,226653359601.48035,0.985010027885437,1198198.0091462452,5.362889361513732e-16,3.412203302720987e-16,1.032956624220266e-15,2.090321576325807e-16,1.688567565640973e-17,9.491197167661101e-17,2.241501620994223e-14,1.393233931056862e-15,4.2000000000000013e-13,4.8566382318508754e-15,4.502431932293872e-14,1.2402106953116225e-13,8.11331573086952e-14,1.3465550120486696,1.0807131349715042,3.3521674018232486,1.6968141392227657e-12,1.3066763383112745e-12
86,7,6,5,6,1,0,0.005,4.297,59.755,0.3514842953613261,41301909123.21154,0.98471999168396,1556929.1819838046,2.2723967844473107e-16,1.0745658293818809e-16,4.575795751228579e-16,8.280469963781322e-17,8.020541588759326e-18,5.142675911956755e-17,1.3652528038205354e-14,1.1963022938568547e-15,4.2e-13,3.4892577408013145e-15,1.616768243708909e-14,4.483859520075779e-14,2.926776079218092e-14,0.5098527065897546,0.38419444060257835,1.2598392742233588,2.2250808485907667e-12,1.4938069227768414e-12
87,3,3,2,7,3,2,0.004,4.295999999999999,62.86000000000001,0.26987148754781853,7997044609944.992,0.9683600068092346,1592571.917643652,1.7456891310219925e-16,6.521612923164623e-17,3.0205871683079845e-16,1.0540460105595651e-16,4.092176533556173e-17,1.2816838186678334e-16,8.575538833806453e-15,2.387067578651408e-15,4.1999999999999993e-13,5.129839820280731e-15,5.5460626069827114e-14,1.5767878252030448e-13,1.0068252605958272e-13,1.3169512261693364,0.35438015811197643,0.9821534206277582,3.7680714210531175e-12,2.976221482806074e-12
88,7,7,5,7,2,0,0.006,4.4110000000000005,49.942,0.3943807226713939,86685133472.8441,0.9987099766731262,1400401.9510335012,2.3910968130849084e-16,8.770392215615598e-17,5.152403139079275e-16,1.3894567021777364e-16,5.3370055111905954e-17,1.6401280579304326e-16,2.5554640182428817e-14,4.677816566179863e-15,4.2000000000000003e-13,6.60920873309752e-15,9.867999390387276e-14,2.836944105896552e-13,1.7962177556682103e-13,2.0778497072462443,0.4304749683317151,1.0981789262711716,2.788357194633561e-12,1.738315220933817e-12
89,5,4,3,7,3,2,0.005,4.0680000000000005,59.746,0.3366355828136791,1963662426349.8867,0.9845399856567383,1177014.3391063057,5.799284749707309e-16,3.314982365505383e-16,1.0842448517441308e-15,2.1852697545438985e-16,1.712502458972082e-17,9.970329327045934e-17,2.4517704119608838e-14,1.5955902984988443e-15,4.2000000000000003e-13,4.637331959677762e-15,4.451058034425696e-14,1.2433094128758884e-13,8.042769026553818e-14,1.3478908760109038,1.1293853160373981,3.4694455036407548,1.816730212408026e-12,1.4152250335172645e-12
90,5,4,3,6,2,1,0.005,4.78,56.434,0.2901948479171504,697814224084.184,0.9851099848747253,1372471.2573064908,3.431259434667873e-16,1.7647555430923106e-16,7.556169671364779e-16,1.2196040510291348e-16,8.706404695701136e-18,7.338366595113038e-17,2.864259479682961e-14,1.7776419986189218e-15,4.1999999999999993e-13,3.797205520957414e-15,2.3238738302876727e-14,6.500504461265957e-14,4.1669279178973895e-14,0.7350022211088073,0.6068852398929637,1.7311623078981522,1.7072274459528681e-12,9.416248163141017e-13
91,1,1,0,-6,3,7,0.008,3.734,55.589999999999996,0.20033477523369456,1163627968445105.5,0.9754700064659119,1277820.853918231,1.9679954181913928e-16,9.585253924920871e-17,3.921927853241532e-16,1.849499103118988e-16,8.177379240856174e-17,3.18330484041484e-16,1.5124370791228386e-14,9.94421656332827e-15,4.1999999999999993e-13,7.83328031850914e-15,1.5730341507709117e-13,4.551077830148413e-13,2.8789379818141325e-13,3.37092401530185,0.3991361120359436,0.8248282034933045,3.4430879305300857e-12,2.4382663856709064e-12
92,5,5,4,5,1,0,0.005,4.331,62.656,0.2698338111401651,41864116944.38035,0.9686400294303894,1609533.1662284497,1.5787734158534122e-16,5.918174286420609e-17,2.9955717690528747e-16,1.039884841326419e-16,4.1113048008859834e-17,1.1777188120322676e-16,8.739637776437775e-15,2.2683065789287366e-15,4.2e-13,5.16468430101642e-15,5.727462081174806e-14,1.635419704377113e-13,1.0417038277985993e-13,1.2755232753790389,0.34634946890660406,0.918068243858769,3.941760522223101e-12,3.077298832421249e-12
93,7,6,5,5,1,0,0.008,4.157,59.719,0.3369429148354359,25490943103.799335,0.9852200150489807,1240845.0682481008,5.004134194130722e-16,3.0707350469359374e-16,9.09862078088405e-16,1.8331547189968236e-16,1.3651725570281669e-17,8.492643954298181e-17,2.076578434841812e-14,1.2944536136309042e-15,4.1999999999999993e-13,4.353083384668262e-15,3.307302067190261e-14,9.439251438525065e-14,6.017834094176614e-14,1.2247352200214043,0.9342834289280034,3.0249419197722704,1.8633909416787165e-12,1.4133740835683972e-12
94,2,2,1,6,3,2,0.005,5.067,58.35,0.1959293102422081,43720952576467.836,0.9735599756240845,1484035.4207437907,2.1978683406215645e-16,7.972968806909917e-17,4.194650717256525e-16,1.2886630927562617e-16,4.662534497851131e-17,1.5063574525155171e-16,1.7207863193169796e-14,3.989380607789496e-15,4.200000000000001e-13,5.864969179036441e-15,8.360061457329982e-14,2.4013461093032754e-13,1.517272851678734e-13,1.9354149017174485,0.42011084157543116,1.0511399549215914,3.2157578347156838e-12,2.25694679958921e-12
95,6,6,5,-1,0,4,0.005,4.535,63.234,0.269668610234662,2986482106.2190447,0.968999981880188,1627581.5287244413,1.5394346692246764e-16,6.069405878978735e-17,2.902983111696851e-16,9.131968236086438e-17,3.9329168656439375e-17,1.1636545480588826e-16,8.304535584943883e-15,2.2047745433178942e-15,4.200000000000001e-13,5.282349196913652e-15,5.316886638542612e-14,1.531504789789291e-13,9.701452696145982e-14,1.176646649917777,0.3038298595828699,0.847033789360773,3.834245058440619e-12,3.052337028963681e-12
96,4,3,2,6,3,2,0.004,3.998,53.782,0.2727171739175963,6031385566079.934,0.9850199818611145,1057070.9480905307,7.969745621944035e-16,5.441719703982168e-16,1.560960732918742e-15,2.9258050432639105e-16,2.6165390495579652e-17,1.0042889293964505e-16,4.5413924202087395e-14,1.9800601375057816e-15,4.199999999999999e-13,4.9364467214819854e-15,4.1409635628562495e-14,1.150438683728196e-13,7.466845619742203e-14,1.6888589710879047,1.6560579189702789,4.462330061729457,1.1736992879091106e-12,9.561057457904698e-13
97,7,6,5,-1,0,3,0.003,3.9210000000000003,53.657999999999994,0.2730245609431976,2495286232.8311467,0.9848999977111816,1103878.358497139,6.899879951152936e-16,4.86991570270208e-16,1.4138929428179548e-15,2.3400400968304257e-16,2.4353587823112246e-17,9.123834217589597e-17,4.062762237097042e-14,1.857143371703009e-15,4.2000000000000003e-13,4.88137131266479e-15,4.252674924813625e-14,1.209238146671892e-13,7.726111418037998e-14,1.6245686033338862,1.2763791536921316,3.753621117715669,1.2062794047003343e-12,8.859877892106183e-13
98,6,5,4,4,1,0,0.002,3.939,53.708999999999996,0.273169198003952,33621776576.15251,0.9853900074958801,1073036.7213223411,7.517174471983306e-16,4.905463961046061e-16,1.5486704798109837e-15,2.7726779707024783e-16,2.7685519251143876e-17,1.0043673919802038e-16,4.7292771573160774e-14,2.2149345885362736e-15,4.1999999999999983e-13,5.220656285687212e-15,4.745031356209198e-14,1.3453111543827505e-13,8.61168199281983e-14,1.7615116646222924,1.549076851244633,4.200294683724609,1.2106174356709975e-12,9.039776305980185e-13


==> anc/seesaw_tex_pheno_cosmo.csv <==
,L1,L2,L3,e1,e2,e3,nu1,nu2,nu3,F1.175 (%),F2 (%),F5 (%),$\epsilon$,$\Lambda$,NO,$\Lambda_\textrm{exp}$,$\tau\rightarrow \mu\mu\mu$,$\tau\rightarrow \mu^- e^+ \mu^-$,$\tau\rightarrow \mu^- e^+ e^-$,$\tau\rightarrow e^-\mu^+\mu^-$,$\tau\rightarrow e^-\mu^+ e^-$,$\tau\rightarrow eee$,$\tau\rightarrow \mu\gamma$,$\tau\rightarrow e\gamma$,$\mu\rightarrow e\gamma$,$\mu\rightarrow eee$,"$\mu\rightarrow e,\textrm{Al}$","$\mu\rightarrow e,\textrm{Au}$","$\mu\rightarrow e,\textrm{Ti}$",$\mu\mu \rightarrow e \mu$,$\mu\mu\rightarrow e\tau$,$\mu\mu \rightarrow \mu\tau$,"$m_{ee}\ (0 
u \beta \beta)$","$m_{\nu,min}$"
0,6,1,-1,7,7,6,-4,0,3,0.034999999999999996,7.221,39.14,0.3645759252834242,156707670768549.3,0.9353299736976624,1466333.400405481,2.518838355363008e-16,1.4118589263948718e-16,5.025450667617685e-16,2.225118097819705e-16,1.0723980464415925e-16,3.51872237817455e-16,1.6653575514543576e-14,9.669652739565543e-15,4.2e-13,5.753119435323414e-15,7.467195567418914e-14,2.1203646930264314e-13,1.3582671538233557e-13,1.6132564080580163e-32,4.718144850236879e-33,9.815525558192197e-33,1.2496644497632567e-13,5.258171068694972e-12
1,6,1,-1,6,6,6,-4,0,3,0.034,7.4319999999999995,37.969,0.3358475742074086,124475779462497.16,0.9361100196838379,1611223.4765855083,4.548882176002918e-16,2.324107238488866e-16,6.918231898505059e-16,4.1020442075118134e-16,2.341712784009142e-16,6.919968326701717e-16,1.502927395112318e-14,1.5834218661428445e-14,4.2e-13,5.936954164091525e-15,7.02937483093378e-14,1.9993934016689987e-13,1.2780715254607834e-13,6.525243311196687e-32,3.004557147718375e-32,7.704209835993705e-32,8.072779246554192e-14,5.260885477254007e-12
2,6,1,-2,7,7,7,-4,0,5,0.031,5.34,33.89,0.3672501590631139,56969378305245.92,0.9360799789428711,1415864.2689144292,8.129253135212125e-16,4.283540487595848e-16,1.730606715225244e-15,7.879000483664732e-16,3.7106243663182186e-16,1.6015275406552887e-15,6.835513121968818e-14,6.230248750066902e-14,4.200000000000001e-13,7.574717597254063e-15,1.162966120072815e-13,3.3217435192336277e-13,2.1202995785600507e-13,1.5896764195519356e-30,6.274460569641929e-31,1.5072778689894223e-30,2.3406667564665584e-14,6.334106416455709e-12
3,7,2,-1,7,7,7,-5,0,4,0.027999999999999997,6.669,34.916000000000004,0.4047676065160841,84120536199381.33,0.9567700028419495,1266797.0065997485,1.1215784611916888e-15,6.552092793075987e-16,1.8897763884782293e-15,1.115145137343095e-15,6.072517092552119e-16,1.8084388022171477e-15,4.538846755788412e-14,4.2735532891775275e-14,4.200000000000001e-13,1.0372728212136588e-14,1.8218926790471283e-13,5.32210167848081e-13,3.3259734321377577e-13,3.531743326228698e-31,1.488208134284904e-31,3.5666013534449536e-31,9.09751378508171e-14,4.105978577972902e-12
4,6,2,-6,2,1,1,-4,2,3,0.027,6.512,37.864,0.16358985116570016,2348034894285.483,0.9010599851608276,1050886.3274597672,3.2307648366902807e-16,2.77090323316878e-17,4.993179084101836e-16,1.767453885445826e-15,2.266282978178273e-16,2.6661317405084933e-15,1.0647618595016925e-14,7.440721688754978e-14,4.199999999999999e-13,5.34077903153229e-15,3.967434072422562e-14,1.113255233077784e-13,7.197261684810749e-14,5.849146731563468e-26,1.6764959772482507e-25,7.817075532673987e-26,4.476695332680316e-14,3.3696814869671465e-12
5,4,1,-1,6,5,5,-3,0,6,0.026,6.191,33.599000000000004,0.26990629739267746,66480071446091.96,0.9383000135421753,1047272.9586930203,1.7810534788215043e-15,5.154633062078204e-16,3.670972225044427e-15,6.066402692194999e-16,7.89305527786587e-17,9.833367060201917e-16,1.3129919855014366e-13,2.902057838443763e-14,4.2000000000000013e-13,6.359105947583441e-15,8.16596647739731e-14,2.3125387913742885e-13,1.4814317874917543e-13,1.76257767447811e-31,1.0409651718995653e-31,5.6434026938886655e-31,8.58666847313145e-14,5.744087930997788e-12
6,7,2,-1,7,7,6,-5,0,4,0.025,5.882,34.095,0.3936227097084504,73823162732494.08,0.9580000042915344,1362398.9555872264,4.540919098532226e-16,2.247703244647037e-16,1.1482535480552244e-15,4.220745176481503e-16,1.6331656174844456e-16,8.595401661215951e-16,5.5897165533507097e-14,3.48538610798513e-14,4.1999999999999993e-13,6.334971956541436e-15,9.507630375174451e-14,2.7376004600193854e-13,1.7351110513950744e-13,2.8368651403606764e-31,9.7112037832669e-32,1.9647224368125122e-31,7.489898992558108e-14,4.19302179782699e-12
7,4,1,-1,7,5,5,-3,0,4,0.025,5.797,35.071000000000005,0.2881238051255379,80523643593418.5,0.9381899833679199,830180.6968253601,6.322664395989429e-15,6.323223076575825e-16,1.6829677445168226e-14,1.102650294120328e-15,6.6361119793135e-17,6.07351771234405e-16,6.507869567456121e-13,1.9463273510882005e-14,4.2000000000000003e-13,5.255836058663173e-15,3.7780725174039225e-14,1.0765546860380347e-13,6.871750226490537e-14,2.2098229418238964e-32,6.982270273006885e-32,2.8524530630919712e-31,1.3934047015952092e-13,5.508901928380494e-12
8,4,1,-1,5,5,5,-3,0,5,0.024,6.457,32.516,0.25138975071061137,55547649925977.14,0.9396200180053711,1231596.4578603718,1.1827860214219689e-15,8.39143109422099e-16,1.915287049522839e-15,1.2326172948491055e-15,7.404338039743876e-16,1.786796401845863e-15,4.0710098346037237e-14,3.6493037318099823e-14,4.2e-13,9.97847952616202e-15,2.1123558400974485e-13,6.100463207900898e-13,3.85567149959821e-13,1.7278162629089552e-30,7.841901808867821e-31,1.671336999818456e-30,5.55810903000146e-14,6.0812752403216486e-12
9,5,1,-1,5,5,5,-3,0,2,0.024,5.806,35.951,0.2704653711903828,196375040217179.6,0.7952799797058105,1481981.196570261,6.623375732822879e-16,3.307872316250349e-16,1.1642554397552036e-15,6.349351021148997e-16,3.157483034233687e-16,1.1366141979835e-15,3.6097727164201257e-14,3.093012391593775e-14,4.2e-13,7.195105239993504e-15,9.553876987966616e-14,2.7359884712548326e-13,1.741561387608532e-13,1.1068449623322823e-32,4.8555303594404355e-33,1.1230391774221337e-32,1.2772772032547607e-13,3.300563381630761e-12
10,6,1,-1,7,6,6,-4,0,3,0.024,6.761,38.044,0.35060925074951566,140801981725736.12,0.9361500144004822,1492082.5589493655,3.944797891718421e-16,1.4551997897235526e-16,6.815797382719524e-16,2.4897468945106865e-16,6.972085518659852e-17,4.466775808543266e-16,2.580320101339614e-14,1.3292447937925339e-14,4.2e-13,4.324903966261648e-15,3.0542370317861617e-14,8.607770337249314e-14,5.5413391928988043e-14,1.2680216851121107e-32,7.939712671969977e-33,2.6304228308187863e-32,9.816619334938605e-14,5.024586649526874e-12
11,4,1,-1,5,5,5,-3,0,6,0.022000000000000002,6.372,32.399,0.2513911595813227,54980382982672.41,0.9368000030517578,1186370.3999268676,1.3213901557270333e-15,9.595877921463965e-16,2.1753036740102523e-15,1.4660470486999387e-15,7.781283476478406e-16,2.277332926158383e-15,4.8311992725532905e-14,4.7237119401713176e-14,4.1999999999999993e-13,1.1779425469807612e-14,2.2400039729587765e-13,6.486182988861735e-13,4.1000510622574533e-13,1.7846494377046623e-30,8.333359328930514e-31,1.747719940830764e-30,5.747458959846196e-14,6.146820465818825e-12
12,7,2,2,6,6,3,-5,3,3,0.022000000000000002,7.546,48.22,0.36484880482674065,23449035446002.508,0.9771900177001953,1347532.352663558,9.358866089685004e-16,9.626806577337187e-17,1.900329071481403e-15,9.308361504614996e-17,8.041756988761089e-18,1.2192096027359757e-17,7.260484211863898e-14,3.15345478048451e-16,4.2e-13,7.163018648954182e-15,1.3045580588356622e-13,3.7306277203720153e-13,2.37324759227954e-13,4.2529057532450024e-29,7.529293025254164e-30,4.300831785791387e-29,1.242672316710804e-12,3.0383139580647534e-12
13,4,1,-1,7,5,5,-3,0,5,0.021,5.843,35.129,0.28844379997001457,81322536555529.89,0.9365500211715698,842714.9915715398,5.448288705888405e-15,6.053088726961477e-16,1.5080646525154308e-14,9.414077743379028e-16,5.857348377158298e-17,5.724021186256035e-16,5.423204665532655e-13,1.7077520434819913e-14,4.200000000000001e-13,5.151127893557529e-15,3.865356440696171e-14,1.0887820420467118e-13,7.007605799058558e-14,2.0574767122765672e-32,6.025191804070728e-32,2.7718556561139944e-31,1.431727738332121e-13,5.716141535799801e-12
14,6,-1,-3,-2,5,6,-4,0,2,0.021,6.288,52.473000000000006,0.09854222082730023,117494584497697.66,0.16158999502658844,941469.5270914822,1.1937395512658961e-17,2.132848259728177e-16,1.7725641950841296e-17,1.5378918896268662e-16,3.55784885763159e-18,3.138033912248854e-16,1.7488571821448195e-16,1.383052396125167e-14,4.2000000000000013e-13,4.254923267990121e-15,2.1242378390490285e-14,5.6737224408028447e-14,3.791811898209311e-14,2.6178163528496184e-33,1.235419967649906e-33,4.610788382786636e-34,2.1853142997120777e-11,7.129338894414083e-13
15,7,4,4,3,2,0,-6,5,5,0.021,5.747,42.967,0.2701175015403289,28691749112.876446,0.9779300093650818,894911.3631865666,3.931605291980415e-15,2.26236033672506e-16,7.90536648959946e-15,1.7186915376088347e-16,2.848949942917206e-16,3.128965052324815e-17,2.6038712302495636e-13,8.126963746169592e-16,4.1999999999999993e-13,6.789836543737181e-15,9.046925835297401e-14,2.5791809516612885e-13,1.6461826560822146e-13,2.910983090291256e-18,1.1828264057598998e-18,1.6267167692883405e-17,1.351713389333545e-12,3.693694655693136e-12
16,4,1,-1,5,5,5,-3,0,3,0.02,6.307,32.339,0.2512237567019554,54492824285812.24,0.9363200068473816,1194580.5607048986,1.3344265582386338e-15,9.16587941913753e-16,2.1992167585247422e-15,1.4561364332665189e-15,7.970589265048172e-16,2.1833500139687492e-15,4.7028927883248826e-14,4.5864833798169344e-14,4.1999999999999983e-13,1.1380865452247952e-14,2.3657095786030615e-13,6.845857676322294e-13,4.320561160117236e-13,1.798129664651408e-30,9.402443740143017e-31,1.8717677492388648e-30,5.880525895791493e-14,5.877655567115836e-12
17,7,-1,-5,-3,-2,-2,-7,2,3,0.02,5.021,38.018,0.16364694390003448,1.2643904126520178e+17,0.904670000076294,1070973.0703965751,3.0769103325236513e-16,2.4247294877317618e-17,4.52017156511358e-16,1.8181256750427005e-15,2.1015140249773392e-16,2.5118927510953186e-15,1.0372725207039715e-14,7.480311237703297e-14,4.2e-13,4.97626711501908e-15,3.523834896823415e-14,9.899155423272882e-14,6.385401331084624e-14,6.939435917208442e-45,2.322346415329966e-44,9.350329592408161e-45,6.032923431405439e-14,3.380754443754741e-12
18,5,0,-2,7,7,7,-3,1,1,0.019,6.54,43.869,0.335254042218873,1123002881698086.5,0.9778599739074707,1584137.4943876013,4.645244389782748e-16,2.5012313780706947e-16,7.400768593986314e-16,4.485735645732713e-16,2.824843843128769e-16,7.456977169991155e-16,1.8492753379582035e-14,1.5999995286152448e-14,4.1999999999999993e-13,6.086588608236847e-15,6.596248399280591e-14,1.8980217974479923e-13,1.20368709776793e-13,1.0377889356360767e-35,4.577229633521346e-36,1.1818418000435757e-35,1.2609315214349512e-12,4.0965043857088546e-12
19,5,-2,-4,-1,6,7,-3,-1,3,0.019,6.363,52.215999999999994,0.098333525936044,1113252468308.1035,0.16360999643802643,976785.0290195735,1.0531298025346708e-17,1.7553795882898318e-16,1.524718144604755e-17,1.3260553950849865e-16,3.290292855205695e-18,2.4457084197870636e-16,1.4856458123382902e-16,1.1277023250765886e-14,4.2e-13,4.054722390013581e-15,1.623535953242099e-14,4.2792703669801126e-14,2.895521543713125e-14,3.4707861105810777e-25,1.5859742335221747e-25,5.712809309640264e-26,2.1580638143607926e-11,7.268031662621688e-13
20,4,1,-1,5,5,5,-3,0,4,0.018000000000000002,6.468,32.352,0.25155009044465626,54704025100356.63,0.9379400014877319,1220235.5126545005,1.2309157872097008e-15,9.585411359430069e-16,1.976512351390263e-15,1.3543116098362812e-15,7.108621658112453e-16,1.925912967987642e-15,4.321835356223442e-14,4.6869320723822425e-14,4.199999999999998e-13,1.1135879346966452e-14,2.2138914845479283e-13,6.469983632807322e-13,4.0571524107988405e-13,1.8733005748729415e-30,8.644338487398676e-31,1.8421952222147542e-30,5.582365942218152e-14,5.8201676984837025e-12
21,4,1,-1,6,5,5,-3,0,7,0.018000000000000002,6.228,33.696,0.26986744533481194,67909173392593.44,0.9375,987208.8070114141,2.252376058691526e-15,6.449562765118793e-16,4.461767264747817e-15,7.322896419105753e-16,9.185740846030407e-17,1.1331624154684629e-15,1.5363546066019605e-13,3.1329025316891304e-14,4.200000000000001e-13,7.315749198151275e-15,9.394863893990777e-14,2.7038647019371866e-13,1.7141351528768094e-13,1.5931971692216534e-31,9.569082556287828e-32,5.114365806117886e-31,7.634467182027151e-14,5.785774637168117e-12
22,6,3,3,2,2,0,-5,0,4,0.018000000000000002,5.854,41.205000000000005,0.19467569396666976,58702659625.61839,0.969510018825531,1309691.0936745952,1.1795209168682312e-15,9.227641550940558e-17,2.315428221893888e-15,1.0130183094655067e-16,9.865628803061666e-18,1.1326644518959423e-17,1.0525400506813633e-13,3.3997857257178365e-16,4.200000000000001e-13,8.183357931389152e-15,1.2495884704303383e-13,3.610883601486447e-13,2.284128058359163e-13,1.1471870408030435e-18,1.912491908700724e-19,1.1583694743223299e-18,1.2195425498508146e-12,4.904854734172348e-12
23,3,0,0,5,5,3,-2,1,1,0.018000000000000002,5.991,36.914,0.19531290040597737,777157115672120.8,0.9798700213432312,1315364.1552237605,1.0615608399556054e-15,9.63510285185134e-17,2.209934817525203e-15,9.949941289649851e-17,9.633074529368121e-18,1.1303713527918658e-17,9.746085096773241e-14,3.5255286665132067e-16,4.2e-13,7.864255777864877e-15,1.410797061489632e-13,4.0338955405450095e-13,2.568440292987057e-13,3.453656778720129e-35,6.179475693872837e-36,3.470068983148431e-35,1.1144647452981269e-12,4.872574132369634e-12
24,5,5,-2,-7,-2,7,-5,-1,7,0.018000000000000002,5.074,43.946000000000005,0.0838872720226515,919440454976.9913,0.19820000231266022,821070.693593237,5.950307910447502e-15,2.1758238270674993e-16,1.2374136884421487e-14,3.6217070094092794e-16,7.571366494256405e-18,5.605061809495574e-16,5.261444330643156e-13,1.6981267860505136e-14,4.1999999999999993e-13,5.37827267730267e-15,2.9099514512224945e-14,7.760081777357528e-14,5.191449472459185e-14,1.0594245393675502e-24,5.516290158647003e-25,1.465992144030353e-23,2.3203207391997152e-11,9.297244540267067e-15
25,4,1,-1,6,5,5,-3,0,3,0.017,6.218,33.832,0.27009164061139174,68038482268268.82,0.9369800090789795,1009398.460680291,1.9410493961325482e-15,6.672483656474081e-16,4.140747289408977e-15,7.089354906199987e-16,9.038562598374348e-17,1.0927446794869927e-15,1.3005336393295766e-13,3.045140097462445e-14,4.199999999999999e-13,7.097770915717969e-15,8.50387008867737e-14,2.4236016382180057e-13,1.547218859422147e-13,1.495986824521679e-31,9.610686969132874e-32,4.7747275088193225e-31,9.470087171583296e-14,6.0046958724746524e-12
26,6,1,-1,7,7,7,-4,0,3,0.017,6.8229999999999995,39.871,0.37744539080667155,176808963088349.7,0.9329599738121033,1480486.3509914915,6.128021586756939e-16,3.0746744183404743e-16,7.55020728290067e-16,5.654498043094627e-16,3.4268247238274374e-16,7.723138493133732e-16,9.840580695263416e-15,9.92434417265089e-15,4.2e-13,6.842312233678436e-15,9.951904980559555e-14,2.89167957499487e-13,1.8152405224424865e-13,1.6503887658492594e-32,8.151640481039518e-33,2.0049061341591383e-32,1.6773747468127243e-13,4.895418272143903e-12
27,7,-2,-2,-1,7,7,-3,0,6,0.017,5.787,39.123000000000005,0.20384639000454008,1901452832812.7952,0.9499199986457825,1568078.6079900449,5.753623973981294e-16,4.469873472771281e-17,1.3660432232386328e-15,4.87591491317652e-17,5.241858551629204e-18,7.110865136673356e-18,6.572919246845741e-14,2.9778426669279453e-16,4.200000000000001e-13,5.7802157149842495e-15,6.628195205394027e-14,1.8795912744454046e-13,1.203702840630647e-13,9.938195266845485e-25,1.6800189873567047e-25,9.22718473224553e-25,1.3337822355606094e-13,5.992932712584054e-12
28,7,-2,-2,-1,7,7,-3,-1,5,0.017,5.707,39.09,0.2039234077389784,1940258585419.6438,0.9495700001716614,1533433.2362159367,6.406086694481737e-16,4.2984955725194634e-17,1.5029951909902863e-15,5.821241984249627e-17,5.959265357877125e-18,8.18563600137877e-18,7.559020086634701e-14,3.1884925308625606e-16,4.199999999999999e-13,5.56134858540425e-15,7.545966309466196e-14,2.1729199521117812e-13,1.376531460540182e-13,8.265421397817573e-25,1.7106765315906813e-25,9.189524467085878e-25,1.3855908722963525e-13,5.968216372498336e-12
29,3,-1,-1,7,7,5,-2,0,7,0.017,6.5329999999999995,41.676,0.26989066592620775,184108033345807.25,0.7850000262260437,1482795.6425497371,5.719638333343228e-16,6.282266811209944e-17,1.0636137870545766e-15,6.896090148357993e-17,6.886038968398958e-18,1.4260640592392796e-17,3.355366990394513e-14,2.969063778674632e-16,4.200000000000001e-13,5.813231739095422e-15,8.969331936574425e-14,2.5967610813344016e-13,1.637795551146317e-13,1.1014057407198778e-32,2.0006751037525135e-33,1.2102052498575062e-32,3.4031239496437304e-13,9.217374259684608e-12
30,6,1,1,7,7,4,-4,0,2,0.017,5.894,47.304,0.36462669311612256,247596671379048.78,0.9685900211334229,1368980.9317178824,8.842081006321267e-16,7.275237794978909e-17,1.698184111099477e-15,8.336254683063195e-17,7.140334105278176e-18,1.181047555860069e-17,6.795317245269607e-14,3.044503732956937e-16,4.199999999999999e-13,7.458885269934555e-15,1.139817032769789e-13,3.293415904496656e-13,2.0849675716546984e-13,3.416898600994359e-33,5.7265939419119794e-34,3.576436462911399e-33,1.387197349440547e-12,2.7455305823959053e-12
31,7,2,2,6,6,3,-5,2,3,0.017,6.4079999999999995,49.251,0.3645515213887721,33173968068103.348,0.9682700037956238,1397503.2883821097,7.886451414350056e-16,7.436941072311032e-17,1.5491854491756939e-15,8.201382799490362e-17,7.263632305379416e-18,1.1254025535876717e-17,6.124507463775138e-14,3.1664176279352743e-16,4.2000000000000003e-13,6.8288697019916136e-15,1.0920354722231895e-13,3.1480433897810194e-13,1.993642412238319e-13,1.1492564550852907e-29,1.9134540190575142e-30,1.1070107070149091e-29,1.4091059225643723e-12,2.6796947907165025e-12
32,6,1,-2,7,7,7,-4,0,7,0.016,5.54,33.861000000000004,0.3675100107486431,58667855149296.22,0.9365800023078918,1393475.4136795779,8.960014733978226e-16,4.4237697403713103e-16,1.7919559348531827e-15,8.578394692959939e-16,4.3067408288449555e-16,1.7339883652156946e-15,6.715532225048633e-14,6.420414918016321e-14,4.2e-13,7.705645462550385e-15,1.2143558371044233e-13,3.4676967106571975e-13,2.2102121949445543e-13,1.3356147751950667e-30,6.003333241191433e-31,1.3515080891622155e-30,2.146640669182086e-14,6.307346138434422e-12
33,4,1,1,4,4,2,-3,2,2,0.016,5.986,36.957,0.19537549441333465,29404864189589.527,0.9796599745750427,1283895.5695679996,1.2498283025893341e-15,1.0032054043241689e-16,2.64363874675203e-15,1.1399360609272985e-16,1.0581746928608874e-17,1.2223017301270851e-17,1.153290858657221e-13,4.0037528733829167e-16,4.2000000000000003e-13,7.855678596951427e-15,1.6011087670962908e-13,4.591054263870618e-13,2.9178915682889605e-13,1.6083744279831284e-29,3.170331408725888e-30,1.7914058062929546e-29,1.0637281558236283e-12,4.719861220608967e-12
34,6,3,3,2,2,0,-5,3,4,0.016,5.825,41.638999999999996,0.1949308768579811,60173780965.06742,0.9702600240707397,1343395.3485061326,1.010981803454156e-15,8.605303806225462e-17,2.1636914637967714e-15,9.501770296399875e-17,9.534656299404997e-18,1.0848897381571705e-17,9.300677167508549e-14,3.0322244775776945e-16,4.200000000000001e-13,7.531885327298191e-15,1.2500776664768298e-13,3.591559938931206e-13,2.2815950055294255e-13,9.295458076228343e-19,1.7854578619737744e-19,9.707365984112587e-19,1.2037622099934285e-12,4.524623297558206e-12
35,4,4,-2,-6,-1,7,-2,0,2,0.016,7.287000000000001,69.024,0.07474114971611213,5543194010216.233,0.0717800036072731,1397690.7710748375,5.859036553016312e-16,5.501443100486105e-17,1.0349165346096654e-15,7.434762817884517e-17,3.567114570220928e-18,9.637414165011397e-17,3.6789135313647806e-14,2.3061832164669643e-15,4.199999999999999e-13,3.3577281061716353e-15,8.406594254389795e-15,2.125464859637507e-14,1.479812254009406e-14,1.3860905629271977e-27,7.868002554825884e-28,1.0826865042547401e-26,2.0671133606691458e-11,4.323084109218538e-18
36,4,1,-1,5,5,5,-3,0,7,0.015,6.446000000000001,32.452999999999996,0.25125100462500927,54952435981874.91,0.937279999256134,1199889.8958223292,1.3796323999280743e-15,1.0222865337743146e-15,2.235145895416448e-15,1.393385472172143e-15,8.303387257846434e-16,2.1269982928962945e-15,4.83046907201751e-14,4.632390753606751e-14,4.200000000000001e-13,1.1444518036960379e-14,2.3428317545044897e-13,6.699990952832798e-13,4.2629544596014774e-13,1.7654331117904236e-30,8.415381285965664e-31,1.8867905220948668e-30,5.719662565037489e-14,5.8337050468093565e-12
37,6,1,1,7,7,4,-4,2,2,0.015,7.747,48.053000000000004,0.3646623795182623,180693786025389.9,0.9776999950408936,1424283.9990213776,6.821675100960322e-16,7.067393091333376e-17,1.529358519028685e-15,7.86514147122743e-17,6.6463303851879824e-18,1.0210326646797374e-17,6.29976048478975e-14,2.8207266259547424e-16,4.2000000000000003e-13,6.51680539178904e-15,1.1287214531863841e-13,3.307292712442009e-13,2.0729325647646044e-13,1.2418026225044697e-32,2.2357891789630208e-33,1.0547947346757728e-32,1.2707307018599216e-12,3.0992302908067204e-12
38,5,1,-1,5,5,5,-4,0,3,0.015,6.121,34.623,0.270797698427104,111316844711003.39,0.8136299848556519,1452254.588396728,6.557725646360148e-16,3.7945642069319294e-16,1.1518759370872982e-15,7.445977528455059e-16,3.585202882722978e-16,1.2376811666639155e-15,3.8211467195628325e-14,3.447231671579827e-14,4.2e-13,7.43020753020774e-15,1.1036786390538862e-13,3.1796089665771015e-13,2.014552548643261e-13,1.0543279666594058e-31,5.239024129430901e-32,1.1078921485867352e-31,1.2228353036021032e-13,8.913424685841331e-12
39,4,4,-2,-2,-1,7,-4,1,2,0.015,5.758,62.316,0.07421389558319473,1.9325524844565168e+17,0.16755999624729156,1292284.5060589495,8.281685170804558e-16,6.524811604512479e-17,1.51475463133407e-15,9.758116301173894e-17,4.273685136609957e-18,1.349568507774838e-16,5.551749675942488e-14,3.470274409563178e-15,4.2000000000000003e-13,3.739026861724072e-15,1.0761998376989938e-14,2.7356748761249068e-14,1.868089790748099e-14,7.759354968615108e-46,5.046652985304136e-46,7.465183442934857e-45,2.1272567375858414e-11,9.956484221857062e-23
40,4,1,-1,4,4,4,-3,0,3,0.015,5.476,28.534,0.19646783526190287,28115233503720.35,0.9404299855232239,1367539.9742560254,1.0794426030534847e-15,4.906160748177364e-16,2.3148341083033403e-15,1.033637828303853e-15,4.667917197987185e-16,2.218380124475282e-15,9.897640878172257e-14,9.296869858209415e-14,4.2e-13,8.919248238647942e-15,1.3980095342014706e-13,3.991249252514956e-13,2.5449839259767365e-13,2.685628201390638e-29,1.1522806454498881e-29,2.718601828255123e-29,1.979344371630147e-14,6.377455855077763e-12
41,7,4,4,-1,1,1,-6,3,5,0.015,5.809,41.105000000000004,0.19462897124441053,2257505000.959502,0.9700000286102295,1310045.6413679898,1.010156133541408e-15,9.044267751919542e-17,2.26627220609073e-15,1.0112935329201091e-16,9.233233865576716e-18,1.1044019193719387e-17,9.475453807665875e-14,3.3111535905171197e-16,4.2000000000000013e-13,7.75876234641436e-15,1.4159162575126226e-13,4.0639278257712146e-13,2.5784248955519305e-13,4.905598515492795e-13,8.68746057544696e-14,4.717754100737416e-13,1.3165150830536293e-12,4.585407140794695e-12
42,5,-2,-4,-1,6,7,-5,1,3,0.015,6.214,51.94800000000001,0.09843174427895986,1.2447655828738098e+16,0.1588899940252304,985045.1888773668,1.0305258529773855e-17,1.7627282198393714e-16,1.4844757886373143e-17,1.1875975972594795e-16,2.899256113388371e-18,2.3992793368954354e-16,1.3080368464287979e-16,1.1054901915487478e-14,4.1999999999999993e-13,3.9192394909245626e-15,1.5990813238833318e-14,4.381771753034109e-14,2.873702631702135e-14,2.3812873506192055e-41,9.477806512644406e-42,3.809047811563079e-42,2.1459771060931054e-11,6.84200146625763e-13
43,4,0,0,6,6,4,-2,-1,-1,0.015,5.886,49.068,0.2699495641583348,3403292981846241.5,0.9716100096702576,1481752.7916906215,5.796461072067396e-16,6.453548985887568e-17,1.0394378922091316e-15,6.457981129215984e-17,6.720406150522065e-18,1.2500127459245496e-17,3.3493148272406834e-14,2.5543863929560614e-16,4.199999999999999e-13,6.096559825131948e-15,8.507362478613945e-14,2.405516381499962e-13,1.5441316919198385e-13,9.155617933322968e-38,1.6382181463616394e-38,1.0299706533494296e-37,2.0069023320077413e-12,1.0486483643240563e-12
44,4,1,-1,7,5,5,-3,0,6,0.013999999999999999,5.9639999999999995,35.015,0.2884592396218864,80703927408641.44,0.9365299940109253,846899.4054756837,5.690073338430122e-15,6.548150337695945e-16,1.5352574933479168e-14,9.087672923699489e-16,6.557039639695934e-17,5.785746136553327e-16,5.563346872143493e-13,1.6611207874707168e-14,4.2e-13,5.145534061550387e-15,4.06388476855714e-14,1.1400482522985928e-13,7.356629043809748e-14,2.0233261140169626e-32,6.090750256565152e-32,2.9738457973458054e-31,1.473404290388631e-13,5.754781633865447e-12
45,3,-1,-1,7,7,5,-2,0,5,0.013999999999999999,6.598999999999999,41.731,0.2700675033562896,180727103997579.6,0.7854800224304199,1507258.1075734,5.231682741785179e-16,6.240855799880252e-17,9.59614632362115e-16,6.141354316595152e-17,6.898507747053601e-18,1.2317115757117324e-17,3.1664501992761575e-14,2.7367311016550317e-16,4.2000000000000013e-13,5.808449444907058e-15,7.885607103379548e-14,2.291092085392432e-13,1.44024981407321e-13,1.183539224986951e-32,2.0633114762473285e-33,1.2192702583791779e-32,3.307272588211865e-13,8.727067679625833e-12
46,5,-2,-4,-1,6,7,-6,1,3,0.013999999999999999,6.205,51.766999999999996,0.09861294985737977,1.2640479396924906e+16,0.1599700003862381,978318.0595187704,1.0994621120975136e-17,2.0125938261806011e-16,1.5777849531647293e-17,1.4438695891994674e-16,3.385898836151329e-18,2.760190666228201e-16,1.4541179000433006e-16,1.306208233139269e-14,4.2e-13,3.852565023019242e-15,1.5945034396339517e-14,4.27814163860693e-14,2.847117831585536e-14,2.0430289528995693e-41,1.0379287137054733e-41,3.702255632143201e-42,2.1483413719077062e-11,7.301769323724006e-13
47,7,2,2,6,6,3,-5,0,3,0.013999999999999999,6.042,46.866,0.36455296803216397,32493482057828.477,0.9691600203514099,1371594.320509384,8.198952226401549e-16,8.070235113057025e-17,1.6191318010864916e-15,8.594874994864165e-17,7.823660641856365e-18,1.1940812119708674e-17,6.339576192582675e-14,3.064638697846685e-16,4.1999999999999993e-13,7.482074014200112e-15,1.2029419440780034e-13,3.458445154954201e-13,2.1952623971442798e-13,1.1709975443260376e-29,2.020117701385893e-30,1.065345498658857e-29,1.4513995207832275e-12,2.7842355157514653e-12
48,3,-1,-1,7,7,5,-1,0,4,0.013999999999999999,7.2669999999999995,45.062000000000005,0.2700720882325136,388036111581758.7,0.9767299890518188,1437892.4982697023,6.967662978299995e-16,7.552311776391153e-17,1.161817675151857e-15,7.618825231357733e-17,7.943804997674922e-18,1.4637162445190895e-17,3.4237392983520926e-14,3.066618348333983e-16,4.200000000000001e-13,6.734067529755046e-15,1.0110460549449145e-13,2.918288820104875e-13,1.8395804656920973e-13,5.724808123018561e-34,1.0094068592598014e-34,6.604998261725114e-34,1.9871745166097186e-13,1.3599681276954545e-12
49,7,2,2,6,5,3,-5,3,3,0.013999999999999999,6.4479999999999995,46.97,0.35049658556633384,19420916355993.863,0.9781399965286255,1421561.0383090149,6.380520129813405e-16,5.4161788662725015e-17,1.1711975678837761e-15,3.722166765958985e-17,5.053326641670031e-18,1.4249653780448787e-17,3.8090153481793834e-14,3.074734376913432e-16,4.1999999999999993e-13,3.944825818762448e-15,2.8587879157483424e-14,7.911792138669277e-14,5.165138152393457e-14,2.006707068422157e-29,6.378416985875787e-30,8.164544748009406e-29,1.3240581884545302e-12,3.1156275476229567e-12
50,5,2,2,3,3,1,-4,3,3,0.013999999999999999,6.065,37.131,0.19565515023789534,1143271496626.2126,0.9786999821662903,1318083.96962045,1.0889461410896108e-15,8.48218642163609e-17,2.3183926204956422e-15,9.633601272365471e-17,9.402755291786781e-18,1.1254933900166467e-17,9.851731795503315e-14,3.0552914005728354e-16,4.2e-13,8.225016560410788e-15,1.4098380939305845e-13,4.0024843435283893e-13,2.561319781402414e-13,7.411464960697325e-24,1.2847390864365013e-24,7.195764821919307e-24,1.2068224803549172e-12,4.897934054864939e-12
51,7,4,4,-1,1,1,-6,5,5,0.013999999999999999,6.036,37.033,0.19597228738548134,1670666696.7990506,0.9801599979400635,1321976.2353395412,1.1512181050271395e-15,9.241690441592346e-17,2.4005322018602547e-15,1.0304799504982445e-16,1.050802555133355e-17,1.1904137933444737e-17,9.980159493928444e-14,3.5166865936741515e-16,4.2000000000000003e-13,7.722589168868005e-15,1.424704822646627e-13,4.103609565839996e-13,2.5937261421056617e-13,1.583201855143492e-12,3.0585249305141425e-13,1.7666563255177712e-12,1.1627188980589247e-12,5.231221705814804e-12
52,4,1,1,7,5,3,-3,2,2,0.013999999999999999,5.99,44.412,0.2881966127257563,90361050740981.39,0.9787099957466125,737909.4926805958,1.0766075003681164e-14,3.845715280810931e-15,2.24151902358867e-14,2.0356771518379388e-16,1.5560756623567325e-16,8.934528427993859e-17,9.590262090217526e-13,2.9682443671636513e-15,4.2000000000000003e-13,4.781492400322347e-15,4.199663497151715e-14,1.1858050236091266e-13,7.615759664089076e-14,8.668576710153954e-33,5.478320531854351e-33,1.9350503313038824e-31,1.4155819044775848e-12,3.539753993392347e-12
53,5,1,1,5,5,3,-3,-1,-1,0.013999999999999999,5.712,47.542,0.26953559768580143,4.666755758180511e+16,0.9709100127220154,1502526.7436875293,5.296858767673865e-16,5.824406020851854e-17,1.0509644144787418e-15,6.75296168978828e-17,6.504853156739734e-18,1.2121771357631409e-17,3.5245269727820755e-14,2.5519855239505004e-16,4.2e-13,6.0095423574441465e-15,7.059138095112652e-14,2.021272009906046e-13,1.2865583681700185e-13,2.5812975877554984e-42,5.134063919434248e-43,2.6381661905566936e-42,2.1660420948560157e-12,1.1656940603760324e-12
54,4,1,-1,6,6,5,-3,0,7,0.013999999999999999,5.115,34.17,0.2872970246686935,78545577577771.84,0.9381200075149536,1131422.119197634,5.781401791933046e-16,4.623340210407172e-16,1.2215330487174737e-15,5.132011039478492e-16,2.4781398692047606e-16,7.773666579480843e-16,4.7837993598319786e-14,2.0059778439698823e-14,4.1999999999999993e-13,9.40798516009185e-15,2.0177872363096663e-13,5.875695838389086e-13,3.688724801352491e-13,2.397253180713159e-31,6.185763460990783e-32,1.130562744223074e-31,1.0849184568758229e-13,5.6320638257278954e-12
55,5,1,-1,7,6,6,-3,0,7,0.013999999999999999,4.952999999999999,31.918999999999997,0.3362761952694717,90658745755546.08,0.9806200265884399,1213896.1734579941,8.628224933622318e-16,2.935631601702735e-16,1.5530733309641048e-15,4.467802940567012e-16,1.0436395513176268e-16,6.360708946634122e-16,4.2686219056213734e-14,1.3610473983050717e-14,4.199999999999999e-13,5.809793056192936e-15,5.4172735775337845e-14,1.5351700235592047e-13,9.837791336558963e-14,6.4292530834291e-32,4.209286111184747e-32,1.5261816634373594e-31,7.472146737514874e-14,3.4760896418239984e-12
56,5,1,-1,6,6,5,-4,0,3,0.013999999999999999,5.87,36.075,0.3043259486049154,143587966104914.78,0.8132799863815308,1419482.5084788336,2.746119293407841e-16,1.5544230121920297e-16,6.345515686276903e-16,2.6771163679918753e-16,1.1042159729336124e-16,4.450944139957024e-16,2.7000797682551088e-14,1.5282530839351967e-14,4.199999999999999e-13,5.948068972128204e-15,8.560381627504476e-14,2.4722144987900884e-13,1.5579295742073847e-13,2.2603781644209844e-32,5.9540575871651124e-33,1.1413422139327696e-32,1.8666532452865243e-13,8.553862479443453e-12
57,7,4,4,4,2,0,-6,5,5,0.013999999999999999,5.9270000000000005,44.674,0.2880271627498698,51365767521.00295,0.9779000282287598,729993.5084131265,1.0930696219036092e-14,4.3264310712356695e-15,2.172817278076984e-14,2.1241625419292885e-16,1.6823556375617087e-16,8.910200335531482e-17,8.691373367264943e-13,2.915844513183822e-15,4.2000000000000003e-13,4.956335410173608e-15,4.1627389689164587e-14,1.1928202638012412e-13,7.579673770800505e-14,8.634679973392008e-20,5.2060485740697204e-20,1.8849620637699394e-18,1.4144144460580324e-12,3.733415920165184e-12
58,7,6,6,-2,0,3,-3,3,5,0.013999999999999999,4.941,50.068,0.26920513050430445,491236341.537567,0.9747700095176697,974861.2751028904,2.43935317289393e-15,5.582809722493571e-16,4.405417547336337e-15,6.362271839618962e-16,5.561075535644857e-17,9.189661617875246e-16,1.5856794620795119e-13,2.631401045906457e-14,4.1999999999999993e-13,6.591352193126786e-15,8.052887013509194e-14,2.3430140725155096e-13,1.4717083373359156e-13,4.630063823055487e-11,2.6769365265718812e-11,1.751397045192605e-10,2.3140954932560775e-12,5.495139933364701e-13
59,3,-1,-1,7,7,5,-2,0,4,0.013,6.694999999999999,41.443999999999996,0.26961383236727876,180613079401135.7,0.785099983215332,1534985.3236640994,5.075305591694529e-16,5.078620878851602e-17,9.12436332974082e-16,6.038115891691976e-17,5.857111614294213e-18,1.1734189578176194e-17,3.00478462758739e-14,2.4746151555410177e-16,4.200000000000001e-13,5.713071773558981e-15,7.666037208247073e-14,2.176519705733213e-13,1.3927494343127868e-13,1.1534921269292e-32,2.2436682827420262e-33,1.3016460429492647e-32,3.235360871041771e-13,9.127882477644178e-12
60,3,-1,-1,7,7,5,-1,0,7,0.013,7.282,45.221000000000004,0.2695542237754264,378700172801106.56,0.975629985332489,1515045.219873794,5.406847315483401e-16,5.860310671275976e-17,8.959834802833854e-16,6.195181036964459e-17,6.1242634811073644e-18,1.2083154768090153e-17,2.8043465784179802e-14,2.868685206614887e-16,4.2000000000000003e-13,5.946474034480222e-15,8.335207257273396e-14,2.3773986867756493e-13,1.5174206529166345e-13,5.671699887814502e-34,1.1079535997230878e-34,6.72587829011958e-34,2.0631427994240164e-13,1.2172629440879157e-12
61,5,2,2,3,3,1,-4,2,3,0.013,5.8999999999999995,41.616,0.1952031382477055,1607961928706.8313,0.9692400097846985,1333021.9442978716,1.023867523481701e-15,8.520691781425386e-17,2.3017053430546056e-15,9.877584198618534e-17,9.219836113008314e-18,1.0448418715705172e-17,1.0342410374545002e-13,3.314007670487295e-16,4.200000000000001e-13,7.417896594383826e-15,1.4443948829615457e-13,4.167621528566208e-13,2.628199466606059e-13,1.8936914955382493e-24,3.5659851504708457e-25,1.8281532156481417e-24,1.1870163483786552e-12,4.4947166648323655e-12
62,5,1,-1,6,6,5,-3,0,2,0.013,5.654,37.409,0.3041841719298448,253027516380352.7,0.7928799986839294,1392280.806458992,2.9870800530341034e-16,1.6017213217188722e-16,6.760683103476578e-16,2.720268915782379e-16,1.1693275947828448e-16,4.711948028533774e-16,3.112409254918258e-14,1.813626249763325e-14,4.200000000000001e-13,6.067448964408922e-15,8.641504385891338e-14,2.437331987383497e-13,1.569228061675328e-13,2.179086438101878e-33,5.803034540456006e-34,1.1816437102235192e-33,1.6477111016254074e-13,2.9686888797925137e-12
63,4,0,-2,7,7,7,-3,1,2,0.013,5.663,34.53,0.3188281638643771,1796966167329316.0,0.9373700022697449,1361298.7122425307,8.330496162468845e-16,5.372228005606788e-16,1.1750885881746624e-15,8.58462895836619e-16,4.558032045589459e-16,1.048379123074839e-15,2.015332363982717e-14,1.7109238416084458e-14,4.1999999999999993e-13,8.15291391787851e-15,1.3558304834821224e-13,3.9069477022170007e-13,2.4755595894051465e-13,1.5838887024100538e-36,7.931232292544786e-37,1.748672330998681e-36,2.5347326201869437e-13,7.329915320541946e-12
64,6,1,1,6,6,4,-4,2,2,0.013,6.460000000000001,46.821,0.33524761992383234,140242158477891.08,0.9782400131225586,1568692.1275004607,3.9329991323175005e-16,5.623413798358678e-17,6.604566928241536e-16,6.084569542522703e-17,9.133411188462932e-18,1.6919058859873147e-17,1.5584270047682703e-14,2.909778007183172e-16,4.199999999999999e-13,5.356441328122326e-15,6.841174414557644e-14,1.944338334456159e-13,1.2447424463787297e-13,3.0918931913084933e-32,6.22606325456648e-33,3.343217266071204e-32,1.1922725183655726e-12,3.383524797145876e-12
65,7,1,-1,7,7,7,-5,0,3,0.013,5.205,38.221,0.3911849710520852,260911922337869.44,0.8178600072860718,1711529.4874554512,3.5879464161314034e-16,1.945503868233721e-16,4.756449588270596e-16,2.9787795040384057e-16,2.1160125251934733e-16,4.675041706130348e-16,9.437511470505166e-15,9.448995782965463e-15,4.1999999999999983e-13,5.575194762657175e-15,5.450800331418723e-14,1.547567062506726e-13,9.91376960028329e-14,3.29857103542529e-33,1.5373125531415563e-33,4.2057670020679056e-33,3.3787510248260966e-13,6.95677846926368e-12
66,7,2,2,7,7,4,-5,3,3,0.013,6.367000000000001,48.318,0.40417199124457553,38584897480876.12,0.9754800200462341,1296135.0160672572,8.951767278720983e-16,9.97800885414241e-17,1.5287770119422555e-15,1.1574564553753276e-16,1.2444325771284004e-17,1.5376158995651697e-17,4.30755286267389e-14,2.9341635993036514e-16,4.2000000000000003e-13,8.131718053938176e-15,1.619686120931194e-13,4.676512977622666e-13,2.956793082450153e-13,5.8133745390155024e-30,1.0877227918184909e-30,5.960843401458969e-30,1.382129475731719e-12,2.7991936026039443e-12
67,5,5,-1,-7,-2,6,-5,0,3,0.013,6.101,64.55,0.07436365908025937,1043936089044946.6,0.13318000733852386,1342894.5915629775,7.305311886732635e-16,6.412872279206791e-17,1.346460642386392e-15,9.022217616306599e-17,4.2897820517491995e-18,1.2723126168053446e-16,5.0293275929692996e-14,3.273134832758804e-15,4.2000000000000003e-13,3.60872331269248e-15,1.0375517545420571e-14,2.6408188689513305e-14,1.8304389938386085e-14,9.310208295393925e-37,6.268309216669796e-37,9.065413337664333e-36,2.0848225649178984e-11,1.409827976003984e-22
68,4,4,-2,-2,-1,7,-5,0,2,0.013,5.974,65.211,0.07566357871847898,1.7633096467585414e+17,0.10595999658107758,1348176.618812285,6.908997916381457e-16,5.05105267341001e-17,1.341523556631416e-15,8.058190598107889e-17,3.2645366006875502e-18,1.180457398431532e-16,5.383136658158149e-14,3.4288482580656295e-15,4.199999999999999e-13,3.453854820009234e-15,8.46281301177077e-15,2.0848308456366083e-14,1.4821258597407378e-14,1.189797611662104e-45,6.894362046859653e-46,1.0771263957949288e-44,2.1394203388515124e-11,1.651542656646137e-22
69,2,2,-2,-5,0,7,-3,0,4,0.013,5.645,62.843,0.07792924832065744,4765073229505.121,0.060669999569654465,1081086.720609351,1.7633310398063508e-15,1.2542556980630552e-16,3.644062230770055e-15,6.678193902950069e-16,1.9032218455724825e-17,1.9939964052142695e-15,1.5798782160332185e-13,1.3014098869172008e-13,4.2000000000000003e-13,5.3415541162692096e-15,3.377774657364793e-14,9.594660757495498e-14,6.130822082620528e-14,3.27864334751963e-27,1.7453285075006832e-27,1.9608765746437826e-26,1.9138640467128817e-11,2.870510632576456e-13
70,6,1,1,7,7,4,-3,-3,-2,0.013,6.5600000000000005,49.417,0.36614360034928356,2.109515936415789e+16,0.9746900200843811,1408125.5582382404,7.731168421266975e-16,7.166215202216859e-17,1.5284940316831598e-15,7.593151801508156e-17,6.6791124357534794e-18,1.1361422290209261e-17,5.827818848231906e-14,3.317500485632388e-16,4.1999999999999993e-13,6.819968488355408e-15,1.1703485746912968e-13,3.358893502686115e-13,2.1330655182928428e-13,5.645454333475675e-41,1.1033737205195365e-41,6.648898853197618e-41,2.0081783505936038e-12,9.182949539665586e-13
71,3,2,2,7,4,2,7,1,0,0.013,5.162,52.053000000000004,0.268905757016591,16199269282354.34,0.9745799899101257,957003.6623622547,2.745556105487385e-15,5.860005118688558e-16,4.9792548028991456e-15,7.125354750697052e-16,6.73602154688872e-17,1.077431521638847e-15,1.9137956940890597e-13,3.365150706647613e-14,4.2e-13,6.901154954960367e-15,1.0378884696094707e-13,2.993603210768821e-13,1.893490733977785e-13,4.0008825634365894e-29,2.3049761228796868e-29,1.525979403787706e-28,2.3754251267249508e-12,5.551173127942011e-13
72,5,1,-1,6,6,5,-3,0,6,0.012,4.915,29.965000000000003,0.3052161606647194,66843698433473.195,0.9804099798202515,1434641.963053686,2.9375086813991754e-16,1.4514339485021637e-16,6.191601815816857e-16,2.5320084973956265e-16,1.149220488974805e-16,4.464706109782296e-16,2.7388964471211412e-14,1.5084072992747764e-14,4.200000000000001e-13,5.81529591615613e-15,7.634277021320517e-14,2.209246461621621e-13,1.394622083191149e-13,4.674405930538589e-31,1.3021436660086747e-31,2.578883002997873e-31,3.989971711930627e-14,3.788991689845922e-12
73,4,4,-2,-6,-1,7,-2,0,4,0.012,7.239,69.206,0.07483432096752057,5745319760510.858,0.07236000150442123,1331276.6359283787,7.163732235343723e-16,5.679495064225772e-17,1.3610535836390485e-15,8.419599660120334e-17,3.529533485888416e-18,1.2121985301085957e-16,5.171745079385714e-14,3.19078982895519e-15,4.2e-13,3.4581634919874687e-15,9.37197622244306e-15,2.3282263643595813e-14,1.643264265801528e-14,1.0571748285987762e-27,6.19957547718431e-28,9.575694693712866e-27,2.1113617184454216e-11,3.743110558630045e-18
74,3,-1,-1,7,7,5,-1,0,2,0.012,7.310999999999999,45.249,0.26976541843892926,383643975749163.4,0.976170003414154,1456364.389787931,5.274858192732979e-16,7.188878190240394e-17,1.0607045134217197e-15,7.525855226409882e-17,7.157266379943944e-18,1.3760507612305168e-17,3.235845817171114e-14,2.8680646208690117e-16,4.1999999999999993e-13,6.0754404069588725e-15,9.305177958549456e-14,2.6560707107945485e-13,1.6918335815651263e-13,6.247515142488561e-34,1.1045533878510296e-34,5.705707867435497e-34,2.1185033760129031e-13,1.3102737211195814e-12
75,6,3,3,2,2,0,-5,4,4,0.012,5.941,36.76,0.19597416354812594,43573619548.57758,0.9795299768447876,1349420.3847663484,9.884867956945776e-16,8.572278182648172e-17,2.2298646853633914e-15,9.308999185032803e-17,8.677072189965551e-18,9.977018318657835e-18,9.948222690223906e-14,3.0084901514006613e-16,4.199999999999999e-13,7.295674029971628e-15,1.4306167643949445e-13,4.1524424806514613e-13,2.61489220552546e-13,3.6392995907809934e-18,6.514001253894125e-19,3.4285266351644787e-18,1.165235918786906e-12,4.703658035981606e-12
76,4,4,-2,-6,-1,7,-2,-1,6,0.012,5.608,61.61600000000001,0.07394698367485592,6321238874660.026,0.19349999725818634,1327417.579678647,6.798095898428743e-16,5.871468270624996e-17,1.2853953935180765e-15,8.5176860201166e-17,3.8269233369164864e-18,1.2083323739290411e-16,4.497539630311162e-14,2.8878124689339304e-15,4.2e-13,3.4998832375289088e-15,8.508050000387181e-15,2.1278189241703778e-14,1.4966018630899602e-14,7.58374477171093e-28,4.20906086166421e-28,6.1786103988612565e-27,2.0557156582825253e-11,9.075438290413393e-14
77,4,4,-2,-2,-1,7,-2,0,7,0.012,7.249999999999999,69.37299999999999,0.0753860882226898,5727047339202.873,0.07360000163316727,1348599.8353958034,6.697736047699664e-16,5.301331394530229e-17,1.3283657192305525e-15,7.835486470574944e-17,3.3813193170635686e-18,1.1816453853833326e-16,4.806586918490597e-14,2.940841324539944e-15,4.199999999999999e-13,3.4216871485629217e-15,1.0434089054892471e-14,2.5407890789635554e-14,1.820768403760701e-14,9.510367285506527e-28,6.239170164105417e-28,9.385282323695603e-27,2.1109393098646245e-11,4.061642509682884e-18
78,7,-3,-3,-2,0,5,-2,-2,1,0.012,4.856,46.321,0.07930370442212274,1209803664.0426064,0.96670001745224,170234.37103605142,3.4829401601726767e-12,4.283916737079289e-17,6.78154319293075e-12,4.394765752260257e-17,2.285869691071852e-22,6.462574320345158e-18,2.700599579885607e-10,2.7762415918968297e-16,4.199999999999999e-13,5.562220441792035e-15,4.886256300455039e-14,1.3700272638744786e-13,8.80310445380751e-14,8.079294588352379e-16,1.1931219683515607e-16,5.805757894133791e-12,1.8205304230529913e-12,1.1856630044090877e-12
79,6,-2,-2,-1,-1,4,-2,-1,4,0.012,6.647,40.44,0.07492088124644929,161574372183.58322,0.975629985332489,1511561.3663865014,5.090225899236415e-16,5.191914886396571e-17,9.192984929714062e-16,5.584521280970259e-17,2.7048093473874103e-18,8.143805184977256e-18,3.082100962885712e-14,2.7377620436630106e-16,4.2000000000000003e-13,5.834493756777477e-15,8.005037435959374e-14,2.3229816542445165e-13,1.4644398180095475e-13,1.8525300906456185e-20,3.1013353188987207e-21,1.905265628009839e-20,4.573430721202625e-14,1.2001751589080234e-12
80,5,5,-2,-3,-2,7,-5,0,7,0.012,4.744000000000001,42.271,0.08413123205042082,881468734781.1262,0.19384999573230743,836197.9743349283,6.065620083969866e-15,2.32045215547567e-16,1.2733964591323215e-14,3.6141274160112183e-16,8.088025443232211e-18,5.728977656666545e-16,6.176377496032659e-13,2.0828929513020965e-14,4.1999999999999993e-13,5.215145917672404e-15,2.358920715874922e-14,6.416585007813016e-14,4.218592501798513e-14,1.1088068288791426e-24,7.122980111686778e-25,1.9330441597675223e-23,2.2623353300593217e-11,5.530998483539284e-19
81,5,-2,-4,-1,6,7,-7,1,3,0.012,6.221,51.644,0.09836944785182569,1.2747447604317982e+16,0.16186000406742096,961955.9813135162,1.1076436856391876e-17,1.8210133114929722e-16,1.6100432353214884e-17,1.3300879037106655e-16,3.4498330848489526e-18,2.73212391287414e-16,1.5998879987537036e-16,1.239565704745538e-14,4.2e-13,3.93639112366347e-15,1.646733971154388e-14,4.3726836831365755e-14,2.943497146839993e-14,2.2735386795145317e-41,8.619078484308829e-42,3.304561627097859e-42,2.1578161523686856e-11,6.734187860124585e-13
82,4,4,-2,-6,-1,7,-3,-1,6,0.012,5.47,62.150000000000006,0.07538724057201669,6095251952572.437,0.15352000296115875,1380012.3638424703,6.596093891597372e-16,4.848848649169457e-17,1.172964697748605e-15,7.752931047270037e-17,3.109655226457944e-18,1.0693851991338941e-16,4.663028804696261e-14,2.983745147869754e-15,4.200000000000001e-13,3.385571153198821e-15,9.456755107816452e-15,2.380526128411626e-14,1.6536873128418856e-14,8.461441785818774e-28,5.107547169571776e-28,8.020201897191561e-27,2.135024065135198e-11,1.2910862429073994e-13
83,6,4,4,5,2,0,-5,0,6,0.012,5.0729999999999995,44.608,0.2891673493134502,54165104403.05423,0.985230028629303,805232.7518529899,7.0138424473453844e-15,5.640320784833673e-16,1.4491999559228986e-14,1.0789585170874547e-15,6.111819544364782e-17,5.385340451774958e-16,6.847442468357182e-13,1.969255023869971e-14,4.1999999999999993e-13,5.0655904738097e-15,4.357374011742025e-14,1.2485338073951412e-13,7.921770974537384e-14,8.78958096406704e-20,2.9852211530835847e-19,1.306738771966131e-18,1.8864970132560103e-12,1.5223321735147177e-12
84,7,-2,-2,-1,7,7,-3,0,3,0.011000000000000001,5.645,38.926,0.20381196749202707,1916934641503.8992,0.9489200115203857,1512676.5886546231,6.878425160461698e-16,5.3219453887065425e-17,1.554174455368047e-15,6.021734124315247e-17,5.641312826613187e-18,8.403242720894839e-18,7.354114004029494e-14,3.495096379228278e-16,4.2000000000000003e-13,6.04204019756936e-15,8.747625782360289e-14,2.5578440765480326e-13,1.597686595091455e-13,8.966608861167794e-25,1.7612613005805842e-25,9.628266643193941e-25,1.3724511304961578e-13,6.167710005916538e-12
85,6,1,1,7,7,4,-3,-3,-3,0.011000000000000001,7.431,52.272,0.3654298676981776,2.4031777627359156e+16,0.9733800292015076,1383119.95333425,8.150258888967464e-16,7.530959512990229e-17,1.6446074696064927e-15,8.740958318498145e-17,6.7741176059504606e-18,1.1806742367123732e-17,6.784667447216293e-14,3.2598042159901006e-16,4.2e-13,7.250098334531053e-15,1.2677896514873582e-13,3.6108044212148995e-13,2.306552933623298e-13,3.920623954155372e-41,7.103326502485563e-42,3.8824285646658115e-41,2.372381932552729e-12,9.308847095934603e-13
86,3,-1,-1,7,7,5,-2,0,6,0.011000000000000001,6.715,41.551,0.2699244287296713,181067742866723.84,0.7837899923324585,1458684.5405282688,5.876679591885301e-16,7.091190801792685e-17,1.0366907913598826e-15,7.164905758589547e-17,7.388012778766046e-18,1.548528112308061e-17,3.252982328855701e-14,3.256624195455138e-16,4.2000000000000003e-13,6.387334593270863e-15,8.469547021278016e-14,2.458395436180219e-13,1.5489892074807106e-13,1.1804287842916984e-32,2.061825478933315e-33,1.2154556062199004e-32,3.433363299637307e-13,8.716247341944428e-12
87,7,2,2,7,6,3,-5,3,3,0.011000000000000001,6.65,48.275,0.3798739446712282,29136336937994.285,0.9761999845504761,1229758.1230670896,1.4482107135059613e-15,5.1283289919423415e-17,3.2547951846935682e-15,5.092064656397126e-17,1.6648154582337775e-17,1.1546222580003925e-17,1.6004336846444918e-13,4.2815334985076916e-16,4.1999999999999983e-13,5.052150096295428e-15,5.056381781624483e-14,1.4305706315608362e-13,9.176430024679628e-14,4.5128554302530104e-30,1.1628546296848916e-30,1.646604846274762e-29,1.3521030244841887e-12,2.793335658266005e-12
88,3,3,-1,-6,-1,6,-3,0,2,0.011000000000000001,6.67,67.49000000000001,0.07645719627988481,1069242718128221.4,0.13833999633789062,1084612.6744702428,1.6569478763161766e-15,1.1645994360644004e-16,3.022274197839627e-15,6.38557583017837e-16,1.492690952720346e-17,2.00925274302594e-15,1.3378378259372761e-13,1.4198954979745988e-13,4.200000000000001e-13,5.2285404853994565e-15,3.393929078589485e-14,9.460183058468595e-14,6.146772968616625e-14,1.036570388673103e-36,5.661584110033305e-37,7.395102177874445e-36,1.989293654228736e-11,4.915939343486319e-18
89,6,-1,-1,-2,5,7,-7,0,4,0.011000000000000001,5.93,50.287000000000006,0.1631391473271677,281161071934414.5,0.4214800000190735,889778.0127298001,3.6807797314081915e-15,1.1179584435663504e-16,6.43741637483678e-15,7.070302232133239e-16,6.2039507989165946e-18,3.189658611949735e-16,1.8559129140053898e-13,8.956678829169273e-15,4.2000000000000003e-13,4.474071317446818e-15,2.6826761685039392e-14,7.47405304622712e-14,4.8484440631729047e-14,1.0686288861036092e-34,4.029961653778335e-34,1.7414603949718896e-33,2.0106496417249513e-11,2.2808669015994543e-12
90,5,0,0,7,7,5,-3,1,1,0.011000000000000001,6.394,47.160999999999994,0.3349956822202961,1243465340499262.8,0.9794600009918213,1625905.3969808058,3.7141381366065614e-16,5.242588545795469e-17,6.358464603568433e-16,5.3893083135374185e-17,8.079466956129419e-18,1.4840069965466314e-17,1.5969803766381646e-14,2.581781723634408e-16,4.1999999999999993e-13,5.276167735451131e-15,5.412623532134877e-14,1.5412357573162754e-13,9.828691084890278e-14,4.9627810995395815e-36,1.0202228230997989e-36,5.658692445388103e-36,1.1634491743150664e-12,2.9797592344948942e-12
91,7,3,3,3,3,1,-5,3,4,0.011000000000000001,5.651,40.909,0.27073884113691393,376543395553.5531,0.9859600067138672,1540607.9582258966,4.776759158976982e-16,5.562202136226599e-17,9.340136932934023e-16,5.82581562295366e-17,5.821372754257683e-18,1.0964027887242402e-17,3.0732087834740786e-14,2.362229079642261e-16,4.200000000000001e-13,5.8107583453360856e-15,7.688160411543453e-14,2.214861137371934e-13,1.4014192783449113e-13,6.165317446216145e-22,1.1449438773447676e-22,6.429373490394112e-22,8.192231482386717e-13,2.2327090263424276e-12
92,3,0,0,7,6,4,-2,1,1,0.011000000000000001,5.672,43.104,0.27019470190956685,1035793629646785.4,0.9786800146102905,913838.0852914843,3.909161827842097e-15,2.1528015622969634e-16,7.090458207707275e-15,1.557514545669223e-16,2.594734139350718e-16,2.7155124090382643e-17,2.3654737553827787e-13,6.999554774083264e-16,4.199999999999999e-13,6.668839439514936e-15,7.72781589676252e-14,2.1918043662717196e-13,1.4035554963783017e-13,1.64578328750318e-36,6.85242585920263e-37,1.1371474654714544e-35,1.2478755918135538e-12,3.88140734830511e-12
93,4,4,-2,-2,-1,7,-6,0,2,0.011000000000000001,5.992999999999999,65.205,0.0756955183642904,1.813319231235913e+17,0.10683000087738037,1391039.1721741552,6.173546991092276e-16,4.7677204499399676e-17,1.1232165043987596e-15,7.396605126721842e-17,3.277358045404934e-18,1.0716795503753413e-16,4.2548329623346354e-14,2.881573212623127e-15,4.1999999999999993e-13,3.3203355741973863e-15,8.829988355303077e-15,2.0905077605292984e-14,1.5286123242052324e-14,1.1246505295560506e-45,6.583940659636796e-46,9.921490310932053e-45,2.1011494035739818e-11,1.51616364923739e-22
94,4,4,-2,-6,-1,7,-2,0,6,0.011000000000000001,7.303,69.388,0.07506176998957945,5836074398483.071,0.07163000106811523,1335680.0070292973,7.595012951830673e-16,5.828729727533232e-17,1.353177031193759e-15,8.668893602281887e-17,3.74561258821999e-18,1.2387445932742842e-16,5.176908762403625e-14,3.30189997491243e-15,4.199999999999999e-13,3.572215308026344e-15,9.375658536438288e-15,2.286141193790729e-14,1.6312157074569032e-14,1.0525386973459253e-27,6.006423222075415e-28,9.13341625023235e-27,2.1308350714616065e-11,4.641643357231591e-18
95,3,3,-1,-6,-1,6,-5,0,2,0.011000000000000001,6.601,67.503,0.07645529311207737,1034268524292062.2,0.13740000128746033,1074194.0540321437,1.7784195654407945e-15,1.1701828111153326e-16,3.1981258346903533e-15,6.136900541525797e-16,1.4515118108745084e-17,1.9654001415592793e-15,1.368686594323322e-13,1.4045114085632903e-13,4.200000000000001e-13,4.789940227512137e-15,2.9051582148997226e-14,8.219736161095948e-14,5.2709958749535014e-14,1.0491920070376492e-36,6.278598039743987e-37,8.339015998153722e-36,1.997994026167313e-11,4.921037257601483e-18
96,5,-2,-2,-1,0,7,-3,0,2,0.011000000000000001,6.7330000000000005,62.376,0.10111813636872533,86928413586613.61,0.03655000030994415,1218886.7487335596,1.6724418052111162e-15,6.113054059475586e-17,4.127053369792019e-15,1.283957252447813e-16,9.931721185699239e-17,2.4058346581836314e-16,2.4611138691200877e-13,1.0554669648337269e-14,4.1999999999999993e-13,3.6468999323453886e-15,1.07334692151256e-14,2.7457244060047103e-14,1.8973210802828148e-14,1.6730211410525477e-32,1.1051603139392199e-32,2.071633424990325e-31,2.2262224252303988e-11,4.7648903323416897e-14
97,4,-2,-2,-1,0,6,-2,0,3,0.011000000000000001,4.989,65.505,0.06318463627542045,4118738878192.593,0.043549999594688416,1112519.4278661471,1.3315801472128404e-15,1.1106100111627806e-16,2.214487578425967e-15,1.7736179768390816e-16,1.5287044891648113e-16,2.0456718059766573e-16,5.92437383660362e-14,3.3485960439549367e-15,4.199999999999999e-13,4.200823100289647e-15,1.8735348022803008e-14,4.946324838031835e-14,3.339964830346335e-14,4.0471991947223646e-27,2.618954833348091e-27,3.397841515344035e-26,2.1204929076597e-11,1.1059427299734553e-13
98,7,2,2,6,6,3,-5,0,4,0.011000000000000001,4.679,28.208,0.3676603306289263,10453298047663.03,0.9967600107192993,1408759.9315364184,7.36328008683728e-16,7.229126950221568e-17,1.5643036194012683e-15,7.960950534379732e-17,6.3878983738410134e-18,1.0690652697838636e-17,6.222989606384772e-14,3.00009545981732e-16,4.2000000000000003e-13,6.3466350613612405e-15,1.1507730818442263e-13,3.311204650855007e-13,2.1018293019760058e-13,1.020436780877159e-27,1.9292907858165182e-28,1.0409278905283335e-27,6.521979298406257e-13,4.0941213093337314e-12
99,7,4,4,-1,1,1,-6,2,5,0.011000000000000001,5.842,41.431000000000004,0.19487612106497026,2258295361.3197813,0.9692000150680542,1328498.2188052083,1.0576122916037288e-15,8.442814719264168e-17,2.2591227098182873e-15,9.345894463626622e-17,9.870873823289864e-18,1.032317098667457e-17,9.999652487682153e-14,3.0068930875939887e-16,4.200000000000001e-13,7.454804883270785e-15,1.2671873448514449e-13,3.681117045676587e-13,2.3169141181821915e-13,4.273560966832258e-13,8.461867558505436e-14,5.057584090823577e-13,1.2799496836825633e-12,4.626856623529685e-12

